$\Xi_b \to \Xi$ form factors from lattice QCD and Standard-Model predictions for $\Xi_b \to \Xi \mu^+\mu^-$ and $\Xi_b \to \Xi \gamma$ decays

We present the first lattice QCD determination of the $\Xi_b \to \Xi$ vector, axial-vector, and tensor form factors, which are relevant for the theory of rare decays including $\Xi_b \to \Xi \ell^+\ell^-$ and $\Xi_b \to \Xi \gamma$. The calculation is performed with 2+1 flavors of domain-wall fermions at three different lattice spacings and pion masses in the range from approximately 430 to 230 MeV. The bottom quark is implemented using an anisotropic clover action. Three-point functions with a wide range of source-sink separations and model averaging are used to extract the ground-state contributions. We fit the dependence of the form factors on the momentum transfer, the pion mass, and the lattice spacing using modified $z$ expansions that account for subthreshold branch cuts, and apply dispersive bounds and asymptotic-behavior constraints to achieve controlled uncertainties in the full semileptonic kinematic region. Using our form factor results, we present Standard-Model predictions for the $\Xi_b^- \to \Xi^- \gamma$ and $\Xi_b^- \to \Xi^- \mu^+\mu^-$ branching fractions and two angular observables.

==> anc/accepted_samples_covariance.dat <==
a0_fplus  a0_fplus  9.5886383068749e-07
a0_fplus  a1_fplus  -1.5172940735063e-05
a0_fplus  a2_fplus  0.00011867135692274
a0_fplus  a3_fplus  -0.00055668009814103
a0_fplus  a4_fplus  0.0014647835538921
a0_fplus  a5_fplus  -0.0023561429879423
a0_fplus  a0_fperp  1.601820645787e-06
a0_fplus  a1_fperp  -1.9951399605453e-05
a0_fplus  a2_fperp  0.00010218816069792
a0_fplus  a3_fperp  -0.00023414340000526
a0_fplus  a4_fperp  0.00029871158685935
a0_fplus  a5_fperp  -0.00023866545431713
a0_fplus  a0_f0  1.0359479017794e-06
a0_fplus  a1_f0  -1.0820566064436e-05
a0_fplus  a2_f0  4.6014231227578e-05
a0_fplus  a3_f0  -0.00019074230307844
a0_fplus  a4_f0  0.00046235834114802
a0_fplus  a5_f0  -0.00065266995186294
a0_fplus  a0_gplus  1.3410801367942e-07
a0_fplus  a1_gplus  -1.6582319232005e-06
a0_fplus  a2_gplus  2.5152747233954e-06
a0_fplus  a3_gplus  2.7123280675394e-05
a0_fplus  a4_gplus  -0.00011743472984378
a0_fplus  a5_gplus  0.00022008449652325
a0_fplus  a1_gperp  -5.5428836721055e-06
a0_fplus  a2_gperp  1.5286968250204e-05
a0_fplus  a3_gperp  -2.2316573255874e-05
a0_fplus  a4_gperp  2.4879832610394e-05
a0_fplus  a5_gperp  -1.8782251958371e-05
a0_fplus  a0_g0  9.3453346439201e-07
a0_fplus  a1_g0  -1.7747053876678e-05
a0_fplus  a2_g0  0.00011313663892201
a0_fplus  a3_g0  -0.00034012221197097
a0_fplus  a4_g0  0.00058356606155477
a0_fplus  a5_g0  -0.0006486379493526
a0_fplus  a0_hplus  6.6302007141223e-07
a0_fplus  a1_hplus  -8.494690483203e-06
a0_fplus  a2_hplus  4.0779865447858e-05
a0_fplus  a3_hplus  -9.1526072694935e-05
a0_fplus  a4_hplus  0.00011849016997603
a0_fplus  a5_hplus  -9.7702767284004e-05
a0_fplus  a0_hperp  5.7088270841211e-07
a0_fplus  a1_hperp  -9.771334189251e-06
a0_fplus  a2_hperp  6.2985279301413e-05
a0_fplus  a3_hperp  -0.00021982655956008
a0_fplus  a4_hperp  0.00046828857478071
a0_fplus  a5_hperp  -0.00065943958480333
a0_fplus  a0_htildeplus  3.207135791435e-07
a0_fplus  a1_htildeplus  -3.4031740016672e-06
a0_fplus  a2_htildeplus  3.57036649874e-07
a0_fplus  a3_htildeplus  1.4023556105399e-05
a0_fplus  a4_htildeplus  -2.2529028273821e-05
a0_fplus  a5_htildeplus  1.9948044004238e-05
a0_fplus  a1_htildeperp  -2.1988967227374e-06
a0_fplus  a2_htildeperp  -1.040284585454e-06
a0_fplus  a3_htildeperp  5.8728952084766e-05
a0_fplus  a4_htildeperp  -0.00021050278894129
a0_fplus  a5_htildeperp  0.00037389849857533
a1_fplus  a0_fplus  -1.5172940735063e-05
a1_fplus  a1_fplus  0.00048416043502907
a1_fplus  a2_fplus  -0.0057682753652257
a1_fplus  a3_fplus  0.033690991830633
a1_fplus  a4_fplus  -0.097026986271285
a1_fplus  a5_fplus  0.16276756313436
a1_fplus  a0_fperp  -2.19418289609e-05
a1_fplus  a1_fperp  0.00051971774360742
a1_fplus  a2_fperp  -0.003993569656989
a1_fplus  a3_fperp  0.011776013576629
a1_fplus  a4_fperp  -0.019002868200098
a1_fplus  a5_fperp  0.0198263850447
a1_fplus  a0_f0  -1.0578246269159e-05
a1_fplus  a1_f0  0.00024709097665261
a1_fplus  a2_f0  -0.0020824730901749
a1_fplus  a3_f0  0.015540632339048
a1_fplus  a4_f0  -0.04344474196666
a1_fplus  a5_f0  0.063732418117643
a1_fplus  a0_gplus  -1.8086815301289e-06
a1_fplus  a1_gplus  3.8516344540744e-05
a1_fplus  a2_gplus  5.051033500489e-06
a1_fplus  a3_gplus  -0.0017630287418035
a1_fplus  a4_gplus  0.0070483454402723
a1_fplus  a5_gplus  -0.013161447822007
a1_fplus  a1_gperp  0.00011879037364511
a1_fplus  a2_gperp  -0.00034844385108568
a1_fplus  a3_gperp  0.00023442117457277
a1_fplus  a4_gperp  0.00040511312376638
a1_fplus  a5_gperp  -0.0010638348019324
a1_fplus  a0_g0  -1.5124488865994e-05
a1_fplus  a1_g0  0.000475430978324
a1_fplus  a2_g0  -0.0037471943593244
a1_fplus  a3_g0  0.011897659419611
a1_fplus  a4_g0  -0.020665587885746
a1_fplus  a5_g0  0.022999682869449
a1_fplus  a0_hplus  -1.0485343578475e-05
a1_fplus  a1_hplus  0.00026746938569028
a1_fplus  a2_hplus  -0.0019868499084116
a1_fplus  a3_hplus  0.0058220116349038
a1_fplus  a4_hplus  -0.0094648281347647
a1_fplus  a5_hplus  0.0099895753184759
a1_fplus  a0_hperp  -8.2543591056389e-06
a1_fplus  a1_hperp  0.00024867857555564
a1_fplus  a2_hperp  -0.0021737450881855
a1_fplus  a3_hperp  0.0089286544590411
a1_fplus  a4_hperp  -0.020700732644901
a1_fplus  a5_hperp  0.030516046807175
a1_fplus  a0_htildeplus  -4.051679281953e-06
a1_fplus  a1_htildeplus  6.7554609222716e-05
a1_fplus  a2_htildeplus  1.2789950270343e-06
a1_fplus  a3_htildeplus  -0.00049532495537903
a1_fplus  a4_htildeplus  0.0010755748342251
a1_fplus  a5_htildeplus  -0.0012534184044034
a1_fplus  a1_htildeperp  4.9589440855201e-05
a1_fplus  a2_htildeperp  -3.20114977296e-06
a1_fplus  a3_htildeperp  -0.0017849476955981
a1_fplus  a4_htildeperp  0.0071296183030922
a1_fplus  a5_htildeperp  -0.013449082587217
a2_fplus  a0_fplus  0.00011867135692274
a2_fplus  a1_fplus  -0.0057682753652257
a2_fplus  a2_fplus  0.098193222146104
a2_fplus  a3_fplus  -0.68459343889643
a2_fplus  a4_fplus  2.1117598119809
a2_fplus  a5_fplus  -3.6614243404249
a2_fplus  a0_fperp  0.0001425878414631
a2_fplus  a1_fperp  -0.0046847373540173
a2_fplus  a2_fperp  0.05004576377008
a2_fplus  a3_fperp  -0.17426832009006
a2_fplus  a4_fperp  0.31663342105976
a2_fplus  a5_fperp  -0.36279108749565
a2_fplus  a0_f0  7.2423762805652e-05
a2_fplus  a1_f0  -0.0020807322502183
a2_fplus  a2_f0  0.033274043748874
a2_fplus  a3_f0  -0.36058432890541
a2_fplus  a4_f0  1.0762322537015
a2_fplus  a5_f0  -1.6114529671786
a2_fplus  a0_gplus  1.6397641488989e-05
a2_fplus  a1_gplus  -0.00034430440047204
a2_fplus  a2_gplus  5.7390701291952e-05
a2_fplus  a3_gplus  0.021645947454426
a2_fplus  a4_gplus  -0.090461067479786
a2_fplus  a5_gplus  0.17284827575963
a2_fplus  a1_gperp  -0.0012179299110594
a2_fplus  a2_gperp  0.0062893884839526
a2_fplus  a3_gperp  -0.012325230861524
a2_fplus  a4_gperp  0.011820031389181
a2_fplus  a5_gperp  -0.004908156317534
a2_fplus  a0_g0  0.00011270483721893
a2_fplus  a1_g0  -0.0040521131468463
a2_fplus  a2_g0  0.041864234574489
a2_fplus  a3_g0  -0.14936400451678
a2_fplus  a4_g0  0.27677602925388
a2_fplus  a5_g0  -0.32113025426733
a2_fplus  a0_hplus  6.8981633720225e-05
a2_fplus  a1_hplus  -0.0025640669125646
a2_fplus  a2_hplus  0.026734403372895
a2_fplus  a3_hplus  -0.092769100680033
a2_fplus  a4_hplus  0.16955567304147
a2_fplus  a5_hplus  -0.19602637940721
a2_fplus  a0_hperp  4.7373331284069e-05
a2_fplus  a1_hperp  -0.0019570315335615
a2_fplus  a2_hperp  0.024058301336902
a2_fplus  a3_hperp  -0.11716252278271
a2_fplus  a4_hperp  0.2961919489971
a2_fplus  a5_hperp  -0.45712789542268
a2_fplus  a0_htildeplus  3.7677667220293e-05
a2_fplus  a1_htildeplus  -0.00071185066692347
a2_fplus  a2_htildeplus  0.0019122512144387
a2_fplus  a3_htildeplus  0.0014778260397873
a2_fplus  a4_htildeplus  -0.01107149778672
a2_fplus  a5_htildeplus  0.018984975028895
a2_fplus  a1_htildeperp  -0.00047947709726313
a2_fplus  a2_htildeperp  0.0010370806226779
a2_fplus  a3_htildeperp  0.017031643196225
a2_fplus  a4_htildeperp  -0.080026160012747
a2_fplus  a5_htildeperp  0.16105743927759
a3_fplus  a0_fplus  -0.00055668009814103
a3_fplus  a1_fplus  0.033690991830633
a3_fplus  a2_fplus  -0.68459343889643
a3_fplus  a3_fplus  5.3264551668243
a3_fplus  a4_fplus  -17.167170995746
a3_fplus  a5_fplus  30.454388658965
a3_fplus  a0_fperp  -0.00057319883988012
a3_fplus  a1_fperp  0.019969627958374
a3_fplus  a2_fperp  -0.25148197705141
a3_fplus  a3_fperp  0.98841245569733
a3_fplus  a4_fperp  -1.9605108431076
a3_fplus  a5_fperp  2.3898429417233
a3_fplus  a0_f0  -0.0002923485025584
a3_fplus  a1_f0  0.0073612576039862
a3_fplus  a2_f0  -0.18464961531161
a3_fplus  a3_f0  3.0741376589854
a3_fplus  a4_f0  -9.771662237158
a3_fplus  a5_f0  14.953186147882
a3_fplus  a0_gplus  -9.4726061595399e-05
a3_fplus  a1_gplus  0.0012170690322805
a3_fplus  a2_gplus  0.015582510474059
a3_fplus  a3_gplus  -0.20870138556765
a3_fplus  a4_gplus  0.73489082093064
a3_fplus  a5_gplus  -1.3243580475231
a3_fplus  a1_gperp  0.0051601035792197
a3_fplus  a2_gperp  0.003426841139657
a3_fplus  a3_gperp  -0.066120437960277
a3_fplus  a4_gperp  0.16269028470603
a3_fplus  a5_gperp  -0.22182321320038
a3_fplus  a0_g0  -0.00046819230904854
a3_fplus  a1_g0  0.015679842792504
a3_fplus  a2_g0  -0.17944277907741
a3_fplus  a3_g0  0.73891186860035
a3_fplus  a4_g0  -1.5198638977316
a3_fplus  a5_g0  1.8897368150227
a3_fplus  a0_hplus  -0.00028107458129994
a3_fplus  a1_hplus  0.012008884616472
a3_fplus  a2_hplus  -0.14437808204875
a3_fplus  a3_hplus  0.54961713893623
a3_fplus  a4_hplus  -1.0736940872354
a3_fplus  a5_hplus  1.3006570401901
a3_fplus  a0_hperp  -0.00016938607449195
a3_fplus  a1_hperp  0.0081224924313718
a3_fplus  a2_hperp  -0.12163824543968
a3_fplus  a3_hperp  0.69677847106011
a3_fplus  a4_hperp  -1.932187509484
a3_fplus  a5_hperp  3.1414696548509
a3_fplus  a0_htildeplus  -0.00019693565791685
a3_fplus  a1_htildeplus  0.0026729162531475
a3_fplus  a2_htildeplus  0.020727787591921
a3_fplus  a3_htildeplus  -0.12250777802602
a3_fplus  a4_htildeplus  0.2602856844328
a3_fplus  a5_htildeplus  -0.32572266888468
a3_fplus  a1_htildeperp  0.0015183817527142
a3_fplus  a2_htildeperp  0.020216027090123
a3_fplus  a3_htildeperp  -0.24479567856021
a3_fplus  a4_htildeperp  0.8547246823383
a3_fplus  a5_htildeperp  -1.560224367304
a4_fplus  a0_fplus  0.0014647835538921
a4_fplus  a1_fplus  -0.097026986271285
a4_fplus  a2_fplus  2.1117598119809
a4_fplus  a3_fplus  -17.167170995746
a4_fplus  a4_fplus  56.526444225447
a4_fplus  a5_fplus  -101.81431585387
a4_fplus  a0_fperp  0.0013868733288328
a4_fplus  a1_fperp  -0.047533983552257
a4_fplus  a2_fperp  0.65124742498592
a4_fplus  a3_fperp  -2.7423380950108
a4_fplus  a4_fperp  5.6902372285717
a4_fplus  a5_fperp  -7.1371023281003
a4_fplus  a0_f0  0.00068588907868007
a4_fplus  a1_f0  -0.014540682426372
a4_fplus  a2_f0  0.49838892400289
a4_fplus  a3_f0  -10.120374419431
a4_fplus  a4_f0  32.851816724057
a4_fplus  a5_f0  -50.625452532659
a4_fplus  a0_gplus  0.00027491984763826
a4_fplus  a1_gplus  -0.0023787128004009
a4_fplus  a2_gplus  -0.070412521374072
a4_fplus  a3_gplus  0.72612163617087
a4_fplus  a4_gplus  -2.4132085838899
a4_fplus  a5_gplus  4.2470213490317
a4_fplus  a1_gperp  -0.011778537135937
a4_fplus  a2_gperp  -0.080924675630145
a4_fplus  a3_gperp  0.43922088159726
a4_fplus  a4_gperp  -0.88860506348728
a4_fplus  a5_gperp  1.0936434480571
a4_fplus  a0_g0  0.0011274362086766
a4_fplus  a1_g0  -0.034478089803253
a4_fplus  a2_g0  0.41275800710226
a4_fplus  a3_g0  -1.8970158898955
a4_fplus  a4_g0  4.1814558621705
a4_fplus  a5_g0  -5.4137242801984
a4_fplus  a0_hplus  0.00069824073894827
a4_fplus  a1_hplus  -0.030770262008036
a4_fplus  a2_hplus  0.39149572823537
a4_fplus  a3_hplus  -1.5611520525676
a4_fplus  a4_hplus  3.1482442747708
a4_fplus  a5_hplus  -3.8933787620701
a4_fplus  a0_hperp  0.00038627434205689
a4_fplus  a1_hperp  -0.019402117427521
a4_fplus  a2_hperp  0.31986646666765
a4_fplus  a3_hperp  -1.9983520454391
a4_fplus  a4_hperp  5.7872969858665
a4_fplus  a5_hperp  -9.6206262958363
a4_fplus  a0_htildeplus  0.0005431691990626
a4_fplus  a1_htildeplus  -0.0053904620108554
a4_fplus  a2_htildeplus  -0.11518907451892
a4_fplus  a3_htildeplus  0.54664842776825
a4_fplus  a4_htildeplus  -1.0719414302322
a4_fplus  a5_htildeplus  1.2801114944591
a4_fplus  a1_htildeperp  -0.0024495260465533
a4_fplus  a2_htildeperp  -0.10250321911238
a4_fplus  a3_htildeperp  0.94422196837346
a4_fplus  a4_htildeperp  -3.0816294451112
a4_fplus  a5_htildeperp  5.4630717177997
a5_fplus  a0_fplus  -0.0023561429879423
a5_fplus  a1_fplus  0.16276756313436
a5_fplus  a2_fplus  -3.6614243404249
a5_fplus  a3_fplus  30.454388658965
a5_fplus  a4_fplus  -101.81431585387
a5_fplus  a5_fplus  186.12145583806
a5_fplus  a0_fperp  -0.0021285658676645
a5_fplus  a1_fperp  0.071187131979859
a5_fplus  a2_fperp  -1.0222694627823
a5_fplus  a3_fperp  4.4855874074705
a5_fplus  a4_fperp  -9.5451423624648
a5_fplus  a5_fperp  12.152609607431
a5_fplus  a0_f0  -0.001014415392413
a5_fplus  a1_f0  0.018648903618435
a5_fplus  a2_f0  -0.79696035716749
a5_fplus  a3_f0  17.977801443574
a5_fplus  a4_f0  -58.922361341196
a5_fplus  a5_f0  91.095903359695
a5_fplus  a0_gplus  -0.00046079307536151
a5_fplus  a1_gplus  0.003037228603568
a5_fplus  a2_gplus  0.13942695308261
a5_fplus  a3_gplus  -1.3124286487816
a5_fplus  a4_gplus  4.2501603823958
a5_fplus  a5_gplus  -7.3939873090143
a5_fplus  a1_gperp  0.016922402330286
a5_fplus  a2_gperp  0.20121052020532
a5_fplus  a3_gperp  -0.96645928427498
a5_fplus  a4_gperp  1.8784635687716
a5_fplus  a5_gperp  -2.2568677788591
a5_fplus  a0_g0  -0.0017130038008006
a5_fplus  a1_g0  0.049016370495901
a5_fplus  a2_g0  -0.60039034758634
a5_fplus  a3_g0  2.9847188203762
a5_fplus  a4_g0  -6.8717860308136
a5_fplus  a5_g0  9.1069795734701
a5_fplus  a0_hplus  -0.0011132322270437
a5_fplus  a1_hplus  0.048626813076818
a5_fplus  a2_hplus  -0.63448140137189
a5_fplus  a3_hplus  2.6005288796423
a5_fplus  a4_hplus  -5.3366751070244
a5_fplus  a5_hplus  6.66769044848
a5_fplus  a0_hperp  -0.00058200339630984
a5_fplus  a1_hperp  0.029176791064262
a5_fplus  a2_hperp  -0.50625992617171
a5_fplus  a3_hperp  3.3221021911406
a5_fplus  a4_hperp  -9.8410050666461
a5_fplus  a5_hperp  16.535661238612
a5_fplus  a0_htildeplus  -0.00089932784256809
a5_fplus  a1_htildeplus  0.0070888523722118
a5_fplus  a2_htildeplus  0.24369046477418
a5_fplus  a3_htildeplus  -1.0947482074335
a5_fplus  a4_htildeplus  2.0960115538461
a5_fplus  a5_htildeplus  -2.4652654744311
a5_fplus  a1_htildeperp  0.0024958987697803
a5_fplus  a2_htildeperp  0.2111594926553
a5_fplus  a3_htildeperp  -1.7907846989691
a5_fplus  a4_htildeperp  5.6925083290179
a5_fplus  a5_htildeperp  -9.965583570719
a0_fperp  a0_fplus  1.601820645787e-06
a0_fperp  a1_fplus  -2.19418289609e-05
a0_fperp  a2_fplus  0.0001425878414631
a0_fperp  a3_fplus  -0.00057319883988012
a0_fperp  a4_fplus  0.0013868733288328
a0_fperp  a5_fplus  -0.0021285658676645
a0_fperp  a0_fperp  6.285150495019e-06
a0_fperp  a1_fperp  -8.5031086500455e-05
a0_fperp  a2_fperp  0.00049153923850738
a0_fperp  a3_fperp  -0.0014703724676456
a0_fperp  a4_fperp  0.0025838784203792
a0_fperp  a5_fperp  -0.0029392179931607
a0_fperp  a0_f0  2.2445581111748e-06
a0_fperp  a1_f0  -2.3770724379752e-05
a0_fperp  a2_f0  8.4250126841142e-05
a0_fperp  a3_f0  -0.00016193035371492
a0_fperp  a4_f0  0.00021560546987568
a0_fperp  a5_f0  -0.00021419593907231
a0_fperp  a0_gplus  2.8834120578297e-07
a0_fperp  a1_gplus  -4.2394711248399e-06
a0_fperp  a2_gplus  1.1719477712669e-05
a0_fperp  a3_gplus  1.5719183387862e-05
a0_fperp  a4_gplus  -0.00012130975423501
a0_fperp  a5_gplus  0.00025160159958542
a0_fperp  a1_gperp  -1.1607882666794e-05
a0_fperp  a2_gperp  2.8597915947255e-05
a0_fperp  a3_gperp  -2.9427725790283e-05
a0_fperp  a4_gperp  1.6616438576893e-05
a0_fperp  a5_gperp  3.8716123715845e-06
a0_fperp  a0_g0  2.4954157993895e-06
a0_fperp  a1_g0  -4.7751132258704e-05
a0_fperp  a2_g0  0.00028806247401957
a0_fperp  a3_g0  -0.00086594469577165
a0_fperp  a4_g0  0.0015169431186148
a0_fperp  a5_g0  -0.0017277639962543
a0_fperp  a0_hplus  1.6616014958034e-06
a0_fperp  a1_hplus  -2.1836805318366e-05
a0_fperp  a2_hplus  9.8884178400888e-05
a0_fperp  a3_hplus  -0.0001965224587672
a0_fperp  a4_hplus  0.00021152695516478
a0_fperp  a5_hplus  -0.00013321926869467
a0_fperp  a0_hperp  1.4250069625737e-06
a0_fperp  a1_hperp  -2.4937272307409e-05
a0_fperp  a2_hperp  0.00015851198936147
a0_fperp  a3_hperp  -0.00055146529193521
a0_fperp  a4_hperp  0.0011766918694197
a0_fperp  a5_hperp  -0.0016562547438142
a0_fperp  a0_htildeplus  6.1827735938282e-07
a0_fperp  a1_htildeplus  -6.277045879164e-06
a0_fperp  a2_htildeplus  -9.3456832218488e-06
a0_fperp  a3_htildeplus  7.80451137667e-05
a0_fperp  a4_htildeplus  -0.00015641219749098
a0_fperp  a5_htildeplus  0.00018699590851713
a0_fperp  a1_htildeperp  -4.7540299784692e-06
a0_fperp  a2_htildeperp  -1.2494135891051e-06
a0_fperp  a3_htildeperp  0.00011383939390012
a0_fperp  a4_htildeperp  -0.00040897102436356
a0_fperp  a5_htildeperp  0.00072575448534171
a1_fperp  a0_fplus  -1.9951399605453e-05
a1_fperp  a1_fplus  0.00051971774360742
a1_fperp  a2_fplus  -0.0046847373540173
a1_fperp  a3_fplus  0.019969627958374
a1_fperp  a4_fplus  -0.047533983552257
a1_fperp  a5_fplus  0.071187131979859
a1_fperp  a0_fperp  -8.5031086500455e-05
a1_fperp  a1_fperp  0.0025171639314919
a1_fperp  a2_fperp  -0.023642854085572
a1_fperp  a3_fperp  0.10116179715479
a1_fperp  a4_fperp  -0.22027021661178
a1_fperp  a5_fperp  0.28630648068547
a1_fperp  a0_f0  -2.248400688634e-05
a1_fperp  a1_f0  0.00042622013017423
a1_fperp  a2_f0  -0.0026833359935419
a1_fperp  a3_f0  0.0068355682117934
a1_fperp  a4_f0  -0.0097195546084007
a1_fperp  a5_f0  0.0091160428231697
a1_fperp  a0_gplus  -3.2048845455381e-06
a1_fperp  a1_gplus  8.6602222180358e-05
a1_fperp  a2_gplus  -0.000308343935507
a1_fperp  a3_gplus  -0.0013343785711961
a1_fperp  a4_gplus  0.0076379584708615
a1_fperp  a5_gplus  -0.015575890667418
a1_fperp  a1_gperp  0.00026932514881834
a1_fperp  a2_gperp  -0.0013918708323286
a1_fperp  a3_gperp  0.0031667123845109
a1_fperp  a4_gperp  -0.0042584180768028
a1_fperp  a5_gperp  0.0038303432471519
a1_fperp  a0_g0  -3.9833660494384e-05
a1_fperp  a1_g0  0.001211227661693
a1_fperp  a2_g0  -0.0094251387160157
a1_fperp  a3_g0  0.029750024628562
a1_fperp  a4_g0  -0.051678236985706
a1_fperp  a5_g0  0.057842183049064
a1_fperp  a0_hplus  -2.4266414196102e-05
a1_fperp  a1_hplus  0.00062971522467235
a1_fperp  a2_hplus  -0.0044630238522631
a1_fperp  a3_hplus  0.012277248728262
a1_fperp  a4_hplus  -0.018700195286028
a1_fperp  a5_hplus  0.018557266003543
a1_fperp  a0_hperp  -1.8285311563031e-05
a1_fperp  a1_hperp  0.00056358380690626
a1_fperp  a2_hperp  -0.0049388740698459
a1_fperp  a3_hperp  0.020018072202367
a1_fperp  a4_hperp  -0.045785739287713
a1_fperp  a5_hperp  0.066851102588897
a1_fperp  a0_htildeplus  -8.6804211161344e-06
a1_fperp  a1_htildeplus  0.00016577286676045
a1_fperp  a2_htildeplus  -0.00030940763783701
a1_fperp  a3_htildeplus  -0.00028122319407226
a1_fperp  a4_htildeplus  0.0014762779961509
a1_fperp  a5_htildeplus  -0.0022432208922882
a1_fperp  a1_htildeperp  0.0001296279117365
a1_fperp  a2_htildeperp  -0.00033121005273282
a1_fperp  a3_htildeperp  -0.0022377390886322
a1_fperp  a4_htildeperp  0.011137374462898
a1_fperp  a5_htildeperp  -0.021931255763765
a2_fperp  a0_fplus  0.00010218816069792
a2_fperp  a1_fplus  -0.003993569656989
a2_fperp  a2_fplus  0.05004576377008
a2_fperp  a3_fplus  -0.25148197705141
a2_fperp  a4_fplus  0.65124742498592
a2_fperp  a5_fplus  -1.0222694627823
a2_fperp  a0_fperp  0.00049153923850738
a2_fperp  a1_fperp  -0.023642854085572
a2_fperp  a2_fperp  0.33211317236483
a2_fperp  a3_fperp  -1.8646663867959
a2_fperp  a4_fperp  4.5778370527156
a2_fperp  a5_fperp  -6.3211753312647
a2_fperp  a0_f0  9.9792283447591e-05
a2_fperp  a1_f0  -0.0032714984336759
a2_fperp  a2_f0  0.035530533753749
a2_fperp  a3_f0  -0.11844522574007
a2_fperp  a4_f0  0.20255869633431
a2_fperp  a5_f0  -0.21767508511892
a2_fperp  a0_gplus  1.5156241223811e-05
a2_fperp  a1_gplus  -0.00066748374049921
a2_fperp  a2_gplus  0.0048315278100642
a2_fperp  a3_gplus  0.0070536287124906
a2_fperp  a4_gplus  -0.070754185540288
a2_fperp  a5_gplus  0.15849001012126
a2_fperp  a1_gperp  -0.0022744417998493
a2_fperp  a2_gperp  0.022616215997487
a2_fperp  a3_gperp  -0.067835975540126
a2_fperp  a4_gperp  0.10681200491661
a2_fperp  a5_gperp  -0.11036486719885
a2_fperp  a0_g0  0.00019700967093953
a2_fperp  a1_g0  -0.0085267528755063
a2_fperp  a2_g0  0.08957116462276
a2_fperp  a3_g0  -0.30945247905914
a2_fperp  a4_g0  0.55640237291272
a2_fperp  a5_g0  -0.63312771834146
a2_fperp  a0_hplus  0.00010715924490455
a2_fperp  a1_hplus  -0.0048480879722082
a2_fperp  a2_hplus  0.049842875005829
a2_fperp  a3_hplus  -0.16526840799937
a2_fperp  a4_hplus  0.28906447776065
a2_fperp  a5_hplus  -0.32197223073319
a2_fperp  a0_hperp  6.3990694210668e-05
a2_fperp  a1_hperp  -0.0034999713771556
a2_fperp  a2_hperp  0.044578409014448
a2_fperp  a3_hperp  -0.20844998821702
a2_fperp  a4_hperp  0.50810296689685
a2_fperp  a5_hperp  -0.76627119975656
a2_fperp  a0_htildeplus  4.3548575284957e-05
a2_fperp  a1_htildeplus  -0.0015672936859192
a2_fperp  a2_htildeplus  0.013212434256578
a2_fperp  a3_htildeplus  -0.034993562750213
a2_fperp  a4_htildeplus  0.048898267201549
a2_fperp  a5_htildeplus  -0.045341121229673
a2_fperp  a1_htildeperp  -0.0011057291099378
a2_fperp  a2_htildeperp  0.0093262276353272
a2_fperp  a3_htildeperp  -0.013155458008216
a2_fperp  a4_htildeperp  -0.022490227027901
a2_fperp  a5_htildeperp  0.087154344765545
a3_fperp  a0_fplus  -0.00023414340000526
a3_fperp  a1_fplus  0.011776013576629
a3_fperp  a2_fplus  -0.17426832009006
a3_fperp  a3_fplus  0.98841245569733
a3_fperp  a4_fplus  -2.7423380950108
a3_fperp  a5_fplus  4.4855874074705
a3_fperp  a0_fperp  -0.0014703724676456
a3_fperp  a1_fperp  0.10116179715479
a3_fperp  a2_fperp  -1.8646663867959
a3_fperp  a3_fperp  13.103675020364
a3_fperp  a4_fperp  -34.925871070122
a3_fperp  a5_fperp  50.113510521877
a3_fperp  a0_f0  -0.0001906234273139
a3_fperp  a1_f0  0.0096568830660332
a3_fperp  a2_f0  -0.1348702466291
a3_fperp  a3_f0  0.62327737239946
a3_fperp  a4_f0  -1.3538098925846
a3_fperp  a5_f0  1.7220475301555
a3_fperp  a0_gplus  -2.4620295571947e-05
a3_fperp  a1_gplus  0.0017686935496776
a3_fperp  a2_gplus  -0.015759438498029
a3_fperp  a3_gplus  -0.013725414615344
a3_fperp  a4_gplus  0.19324479258317
a3_fperp  a5_gplus  -0.44015947027738
a3_fperp  a1_gperp  0.0061278141069729
a3_fperp  a2_gperp  -0.074118573250161
a3_fperp  a3_gperp  0.24635758875992
a3_fperp  a4_gperp  -0.42573619690392
a3_fperp  a5_gperp  0.4768500967649
a3_fperp  a0_g0  -0.00041102662140496
a3_fperp  a1_g0  0.022966798040358
a3_fperp  a2_g0  -0.27870169200767
a3_fperp  a3_g0  1.0362998234122
a3_fperp  a4_g0  -1.9526901195289
a3_fperp  a5_g0  2.2915694572532
a3_fperp  a0_hplus  -0.00015441844286471
a3_fperp  a1_hplus  0.013915965078849
a3_fperp  a2_hplus  -0.17615542851482
a3_fperp  a3_hplus  0.66259498124516
a3_fperp  a4_hplus  -1.2726259877014
a3_fperp  a5_hplus  1.5154657337473
a3_fperp  a0_hperp  -2.9014945022962e-05
a3_fperp  a1_hperp  0.0088399510451168
a3_fperp  a2_hperp  -0.14692887029123
a3_fperp  a3_hperp  0.77618537011315
a3_fperp  a4_hperp  -2.024581670897
a3_fperp  a5_hperp  3.1781789354773
a3_fperp  a0_htildeplus  -4.3111631959731e-05
a3_fperp  a1_htildeplus  0.0043991019629814
a3_fperp  a2_htildeplus  -0.052800930874902
a3_fperp  a3_htildeplus  0.17283204461673
a3_fperp  a4_htildeplus  -0.29819270175537
a3_fperp  a5_htildeplus  0.33694763223717
a3_fperp  a1_htildeperp  0.0031018400293588
a3_fperp  a2_htildeperp  -0.038614828019402
a3_fperp  a3_htildeperp  0.12295415190918
a3_fperp  a4_htildeperp  -0.18445102182697
a3_fperp  a5_htildeperp  0.16338968980146
a4_fperp  a0_fplus  0.00029871158685935
a4_fperp  a1_fplus  -0.019002868200098
a4_fperp  a2_fplus  0.31663342105976
a4_fperp  a3_fplus  -1.9605108431076
a4_fperp  a4_fplus  5.6902372285717
a4_fperp  a5_fplus  -9.5451423624648
a4_fperp  a0_fperp  0.0025838784203792
a4_fperp  a1_fperp  -0.22027021661178
a4_fperp  a2_fperp  4.5778370527156
a4_fperp  a3_fperp  -34.925871070122
a4_fperp  a4_fperp  95.83846207137
a4_fperp  a5_fperp  -139.75396658433
a4_fperp  a0_f0  0.00017077500440388
a4_fperp  a1_f0  -0.015419571145501
a4_fperp  a2_f0  0.25564069854004
a4_fperp  a3_f0  -1.4476854396971
a4_fperp  a4_f0  3.475984159684
a4_fperp  a5_f0  -4.6685117245614
a4_fperp  a0_gplus  1.1248502676442e-05
a4_fperp  a1_gplus  -0.0024389164178169
a4_fperp  a2_gplus  0.024658285801807
a4_fperp  a3_gplus  0.016806257779167
a4_fperp  a4_gplus  -0.28169072728204
a4_fperp  a5_gplus  0.64057390487886
a4_fperp  a1_gperp  -0.0084457226916983
a4_fperp  a2_gperp  0.11732478732182
a4_fperp  a3_gperp  -0.4234222675942
a4_fperp  a4_gperp  0.78667136241631
a4_fperp  a5_gperp  -0.93022037848957
a4_fperp  a0_g0  0.00047581672707031
a4_fperp  a1_g0  -0.0341692888727
a4_fperp  a2_g0  0.45893453166176
a4_fperp  a3_g0  -1.8183253396545
a4_fperp  a4_g0  3.5684650105082
a4_fperp  a5_g0  -4.2974157593561
a4_fperp  a0_hplus  2.0157781981651e-05
a4_fperp  a1_hplus  -0.021704676535371
a4_fperp  a2_hplus  0.32287955954756
a4_fperp  a3_hplus  -1.3296305087748
a4_fperp  a4_hplus  2.710003387985
a4_fperp  a5_hplus  -3.3514337611514
a4_fperp  a0_hperp  -0.00017968104018021
a4_fperp  a1_hperp  -0.012471064665956
a4_fperp  a2_hperp  0.26005071174594
a4_fperp  a3_hperp  -1.5043913550791
a4_fperp  a4_hperp  4.1132185567103
a4_fperp  a5_hperp  -6.6341474390606
a4_fperp  a0_htildeplus  -7.471259932924e-05
a4_fperp  a1_htildeplus  -0.0062516516891834
a4_fperp  a2_htildeplus  0.097902749067629
a4_fperp  a3_htildeplus  -0.36410029745839
a4_fperp  a4_htildeplus  0.69735074524275
a4_fperp  a5_htildeplus  -0.85038779798621
a4_fperp  a1_htildeperp  -0.0045033112062798
a4_fperp  a2_htildeperp  0.074562060052668
a4_fperp  a3_htildeperp  -0.31810726455967
a4_fperp  a4_htildeperp  0.6873605180173
a4_fperp  a5_htildeperp  -0.94523494673281
a5_fperp  a0_fplus  -0.00023866545431713
a5_fperp  a1_fplus  0.0198263850447
a5_fperp  a2_fplus  -0.36279108749565
a5_fperp  a3_fplus  2.3898429417233
a5_fperp  a4_fplus  -7.1371023281003
a5_fperp  a5_fplus  12.152609607431
a5_fperp  a0_fperp  -0.0029392179931607
a5_fperp  a1_fperp  0.28630648068547
a5_fperp  a2_fperp  -6.3211753312647
a5_fperp  a3_fperp  50.113510521877
a5_fperp  a4_fperp  -139.75396658433
a5_fperp  a5_fperp  206.44770457352
a5_fperp  a0_f0  -5.0990342266528e-05
a5_fperp  a1_f0  0.01572516337824
a5_fperp  a2_f0  -0.29780952049758
a5_fperp  a3_f0  1.9199923277313
a5_fperp  a4_f0  -4.8526960866771
a5_fperp  a5_f0  6.68779946537
a5_fperp  a0_gplus  1.2225388905803e-05
a5_fperp  a1_gplus  0.0021380846482907
a5_fperp  a2_gplus  -0.023647349897978
a5_fperp  a3_gplus  -0.019154200772354
a5_fperp  a4_gplus  0.28211026526742
a5_fperp  a5_gplus  -0.63345067631918
a5_fperp  a1_gperp  0.0074357889587849
a5_fperp  a2_gperp  -0.11699324375355
a5_fperp  a3_gperp  0.45919055465148
a5_fperp  a4_gperp  -0.91199294651513
a5_fperp  a5_gperp  1.1245158108717
a5_fperp  a0_g0  -0.00034908429355989
a5_fperp  a1_g0  0.033160498903289
a5_fperp  a2_g0  -0.48371665116542
a5_fperp  a3_g0  2.016326232343
a5_fperp  a4_g0  -4.0752799198247
a5_fperp  a5_g0  4.9909620024911
a5_fperp  a0_hplus  0.00019258582662043
a5_fperp  a1_hplus  0.021923757848353
a5_fperp  a2_hplus  -0.37307204063964
a5_fperp  a3_hplus  1.6386909808862
a5_fperp  a4_hplus  -3.4707758008199
a5_fperp  a5_hplus  4.3936100540614
a5_fperp  a0_hperp  0.00039880224678385
a5_fperp  a1_hperp  0.011497517915429
a5_fperp  a2_hperp  -0.29253560695837
a5_fperp  a3_hperp  1.8006093964099
a5_fperp  a4_hperp  -5.0697949611667
a5_fperp  a5_hperp  8.3117687189872
a5_fperp  a0_htildeplus  0.00022208925619303
a5_fperp  a1_htildeplus  0.0055386616387873
a5_fperp  a2_htildeplus  -0.11070001700974
a5_fperp  a3_htildeplus  0.44241797863748
a5_fperp  a4_htildeplus  -0.89443113035844
a5_fperp  a5_htildeplus  1.1344076795266
a5_fperp  a1_htildeperp  0.0040843420426385
a5_fperp  a2_htildeperp  -0.086740023014793
a5_fperp  a3_htildeperp  0.43083554924075
a5_fperp  a4_htildeperp  -1.0457819886689
a5_fperp  a5_htildeperp  1.5615052360252
a0_f0  a0_fplus  1.0359479017794e-06
a0_f0  a1_fplus  -1.0578246269159e-05
a0_f0  a2_fplus  7.2423762805652e-05
a0_f0  a3_fplus  -0.0002923485025584
a0_f0  a4_fplus  0.00068588907868007
a0_f0  a5_fplus  -0.001014415392413
a0_f0  a0_fperp  2.2445581111748e-06
a0_f0  a1_fperp  -2.248400688634e-05
a0_f0  a2_fperp  9.9792283447591e-05
a0_f0  a3_fperp  -0.0001906234273139
a0_f0  a4_fperp  0.00017077500440388
a0_f0  a5_fperp  -5.0990342266528e-05
a0_f0  a0_f0  7.3238934164583e-06
a0_f0  a1_f0  -9.3976647971885e-05
a0_f0  a2_f0  0.00059726798673467
a0_f0  a3_f0  -0.0020651709933423
a0_f0  a4_f0  0.0040627687183953
a0_f0  a5_f0  -0.005015847248429
a0_f0  a0_gplus  4.4706752169481e-07
a0_f0  a1_gplus  -5.0116571002011e-06
a0_f0  a2_gplus  5.9978955387128e-07
a0_f0  a3_gplus  0.00015596461956158
a0_f0  a4_gplus  -0.00061182932840094
a0_f0  a5_gplus  0.0011352886248936
a0_f0  a1_gperp  -1.7443700062197e-05
a0_f0  a2_gperp  3.8146306585811e-05
a0_f0  a3_gperp  -2.8323361984016e-06
a0_f0  a4_gperp  -9.7536007559127e-05
a0_f0  a5_gperp  0.00018491541853317
a0_f0  a0_g0  1.6328781381586e-06
a0_f0  a1_g0  -1.3742199353158e-05
a0_f0  a2_g0  7.4886928983265e-05
a0_f0  a3_g0  -0.00027805934687421
a0_f0  a4_g0  0.00058019956300484
a0_f0  a5_g0  -0.00073982384317436
a0_f0  a0_hplus  6.8397433568405e-07
a0_f0  a1_hplus  -5.2370951823051e-06
a0_f0  a2_hplus  2.831491948619e-05
a0_f0  a3_hplus  -0.00013861846875581
a0_f0  a4_hplus  0.00034382227573221
a0_f0  a5_hplus  -0.0004750626274475
a0_f0  a0_hperp  6.4407221894482e-07
a0_f0  a1_hperp  -7.584326174416e-06
a0_f0  a2_hperp  4.4019356340321e-05
a0_f0  a3_hperp  -0.0001661496812949
a0_f0  a4_hperp  0.0003986309019027
a0_f0  a5_hperp  -0.00062120172796098
a0_f0  a0_htildeplus  1.5882992396981e-06
a0_f0  a1_htildeplus  -1.8171031315416e-05
a0_f0  a2_htildeplus  4.0191647270188e-05
a0_f0  a3_htildeplus  7.3362001864589e-06
a0_f0  a4_htildeplus  -0.00013591281039805
a0_f0  a5_htildeplus  0.00024499393780545
a0_f0  a1_htildeperp  -1.2648418800217e-05
a0_f0  a2_htildeperp  3.2201802684647e-05
a0_f0  a3_htildeperp  9.9058863579087e-05
a0_f0  a4_htildeperp  -0.00057398596001181
a0_f0  a5_htildeperp  0.0011632003052263
a1_f0  a0_fplus  -1.0820566064436e-05
a1_f0  a1_fplus  0.00024709097665261
a1_f0  a2_fplus  -0.0020807322502183
a1_f0  a3_fplus  0.0073612576039862
a1_f0  a4_fplus  -0.014540682426372
a1_f0  a5_fplus  0.018648903618435
a1_f0  a0_fperp  -2.3770724379752e-05
a1_f0  a1_fperp  0.00042622013017423
a1_f0  a2_fperp  -0.0032714984336759
a1_f0  a3_fperp  0.0096568830660332
a1_f0  a4_fperp  -0.015419571145501
a1_f0  a5_fperp  0.01572516337824
a1_f0  a0_f0  -9.3976647971885e-05
a1_f0  a1_f0  0.0040063424208479
a1_f0  a2_f0  -0.040837413326485
a1_f0  a3_f0  0.17209719601616
a1_f0  a4_f0  -0.36798945894097
a1_f0  a5_f0  0.47264103058885
a1_f0  a0_gplus  -6.4268850300263e-06
a1_f0  a1_gplus  0.0002636946998734
a1_f0  a2_gplus  -0.0026012600696495
a1_f0  a3_gplus  0.010742946556653
a1_f0  a4_gplus  -0.02426101828053
a1_f0  a5_gplus  0.03461897311641
a1_f0  a1_gperp  0.00075013035819593
a1_f0  a2_gperp  -0.0061734028261353
a1_f0  a3_gperp  0.017309323811427
a1_f0  a4_gperp  -0.025827289288781
a1_f0  a5_gperp  0.025073799979579
a1_f0  a0_g0  -2.3338716739182e-05
a1_f0  a1_g0  0.00062281164387148
a1_f0  a2_g0  -0.0045589557825157
a1_f0  a3_g0  0.012024079495326
a1_f0  a4_g0  -0.016967475119171
a1_f0  a5_g0  0.015372495545969
a1_f0  a0_hplus  -8.0070758212083e-06
a1_f0  a1_hplus  9.815617167438e-05
a1_f0  a2_hplus  -0.00072820787555523
a1_f0  a3_hplus  0.0027703070486568
a1_f0  a4_hplus  -0.0054418143005762
a1_f0  a5_hplus  0.0063731506169733
a1_f0  a0_hperp  -5.909083597722e-06
a1_f0  a1_hperp  0.00015665965505139
a1_f0  a2_hperp  -0.00084898446710856
a1_f0  a3_hperp  -7.9384004517027e-05
a1_f0  a4_hperp  0.0068298990025696
a1_f0  a5_hperp  -0.01680727601812
a1_f0  a0_htildeplus  -1.7185338470893e-05
a1_f0  a1_htildeplus  0.00059616980394108
a1_f0  a2_htildeplus  -0.0042423715959588
a1_f0  a3_htildeplus  0.010316309912537
a1_f0  a4_htildeplus  -0.013090245819519
a1_f0  a5_htildeplus  0.010463990559543
a1_f0  a1_htildeperp  0.00040438720603171
a1_f0  a2_htildeperp  -0.0035924905622323
a1_f0  a3_htildeperp  0.01339208426296
a1_f0  a4_htildeperp  -0.02793523217404
a1_f0  a5_htildeperp  0.037795668805615
a2_f0  a0_fplus  4.6014231227578e-05
a2_f0  a1_fplus  -0.0020824730901749
a2_f0  a2_fplus  0.033274043748874
a2_f0  a3_fplus  -0.18464961531161
a2_f0  a4_fplus  0.49838892400289
a2_f0  a5_fplus  -0.79696035716749
a2_f0  a0_fperp  8.4250126841142e-05
a2_f0  a1_fperp  -0.0026833359935419
a2_f0  a2_fperp  0.035530533753749
a2_f0  a3_fperp  -0.1348702466291
a2_f0  a4_fperp  0.25564069854004
a2_f0  a5_fperp  -0.29780952049758
a2_f0  a0_f0  0.00059726798673467
a2_f0  a1_f0  -0.040837413326485
a2_f0  a2_f0  0.58454655250123
a2_f0  a3_f0  -3.0226241781307
a2_f0  a4_f0  7.1129955465293
a2_f0  a5_f0  -9.6047212399507
a2_f0  a0_gplus  2.8351373704149e-05
a2_f0  a1_gplus  -0.0025073342995044
a2_f0  a2_gplus  0.040781033153197
a2_f0  a3_gplus  -0.21907039453292
a2_f0  a4_gplus  0.57505168721963
a2_f0  a5_gplus  -0.90154743184651
a2_f0  a1_gperp  -0.0068269122923086
a2_f0  a2_gperp  0.093661646100597
a2_f0  a3_gperp  -0.31226185695845
a2_f0  a4_gperp  0.52448707928871
a2_f0  a5_gperp  -0.5634952216663
a2_f0  a0_g0  0.0001239059287768
a2_f0  a1_g0  -0.0044470468113562
a2_f0  a2_g0  0.047607674121974
a2_f0  a3_g0  -0.11381067887139
a2_f0  a4_g0  0.11570150321793
a2_f0  a5_g0  -0.049826916482481
a2_f0  a0_hplus  2.0708077621684e-06
a2_f0  a1_hplus  0.00015273688141374
a2_f0  a2_hplus  0.0044927365823346
a2_f0  a3_hplus  -0.029196348816356
a2_f0  a4_hplus  0.06815697671241
a2_f0  a5_hplus  -0.088789644101181
a2_f0  a0_hperp  -1.3234992249691e-05
a2_f0  a1_hperp  0.00016342672582507
a2_f0  a2_hperp  -0.0030891048336067
a2_f0  a3_hperp  0.076933748585533
a2_f0  a4_hperp  -0.31679016866999
a2_f0  a5_hperp  0.61609708649975
a2_f0  a0_htildeplus  8.1081825768657e-05
a2_f0  a1_htildeplus  -0.0053480888289163
a2_f0  a2_htildeplus  0.067956401373745
a2_f0  a3_htildeplus  -0.21544625335962
a2_f0  a4_htildeplus  0.34554139404437
a2_f0  a5_htildeplus  -0.35592775072915
a2_f0  a1_htildeperp  -0.003661681461144
a2_f0  a2_htildeperp  0.055440526172745
a2_f0  a3_htildeperp  -0.28229764521491
a2_f0  a4_htildeperp  0.71965389124053
a2_f0  a5_htildeperp  -1.1119054449365
a3_f0  a0_fplus  -0.00019074230307844
a3_f0  a1_fplus  0.015540632339048
a3_f0  a2_fplus  -0.36058432890541
a3_f0  a3_fplus  3.0741376589854
a3_f0  a4_fplus  -10.120374419431
a3_f0  a5_fplus  17.977801443574
a3_f0  a0_fperp  -0.00016193035371492
a3_f0  a1_fperp  0.0068355682117934
a3_f0  a2_fperp  -0.11844522574007
a3_f0  a3_fperp  0.62327737239946
a3_f0  a4_fperp  -1.4476854396971
a3_f0  a5_fperp  1.9199923277313
a3_f0  a0_f0  -0.0020651709933423
a3_f0  a1_f0  0.17209719601616
a3_f0  a2_f0  -3.0226241781307
a3_f0  a3_f0  18.850587135696
a3_f0  a4_f0  -48.071647152078
a3_f0  a5_f0  67.593025636452
a3_f0  a0_gplus  -6.1567160008264e-05
a3_f0  a1_gplus  0.0090727170484976
a3_f0  a2_gplus  -0.17292204578772
a3_f0  a3_gplus  1.0153175659691
a3_f0  a4_gplus  -2.7944380929329
a3_f0  a5_gplus  4.5057265252129
a3_f0  a1_gperp  0.023639590887326
a3_f0  a2_gperp  -0.38085530126452
a3_f0  a3_gperp  1.3426131977326
a3_f0  a4_gperp  -2.3521391141377
a3_f0  a5_gperp  2.6095766119387
a3_f0  a0_g0  -0.00032772908284308
a3_f0  a1_g0  0.01006134469589
a3_f0  a2_g0  -0.12145672030695
a3_f0  a3_g0  0.26186273598316
a3_f0  a4_g0  -0.1856573811469
a3_f0  a5_g0  -0.059451330710287
a3_f0  a0_hplus  0.00010005340043078
a3_f0  a1_hplus  -0.0028879269100256
a3_f0  a2_hplus  -0.00094519786249148
a3_f0  a3_hplus  0.12303078103315
a3_f0  a4_hplus  -0.39449098794284
a3_f0  a5_hplus  0.59564311613596
a3_f0  a0_hperp  0.00016444915744983
a3_f0  a1_hperp  -0.004230620861492
a3_f0  a2_hperp  0.047758503094285
a3_f0  a3_hperp  -0.45579564332161
a3_f0  a4_hperp  1.6114023488867
a3_f0  a5_hperp  -2.9788236601826
a3_f0  a0_htildeplus  -0.00019913251485145
a3_f0  a1_htildeplus  0.018253130703294
a3_f0  a2_htildeplus  -0.27529747374085
a3_f0  a3_htildeplus  0.95084761149549
a3_f0  a4_htildeplus  -1.6424715461578
a3_f0  a5_htildeplus  1.7986739758003
a3_f0  a1_htildeperp  0.012597039959248
a3_f0  a2_htildeperp  -0.223416281797
a3_f0  a3_htildeperp  1.2390328496505
a3_f0  a4_htildeperp  -3.3046236731778
a3_f0  a5_htildeperp  5.2316484757179
a4_f0  a0_fplus  0.00046235834114802
a4_f0  a1_fplus  -0.04344474196666
a4_f0  a2_fplus  1.0762322537015
a4_f0  a3_fplus  -9.771662237158
a4_f0  a4_fplus  32.851816724057
a4_f0  a5_fplus  -58.922361341196
a4_f0  a0_fperp  0.00021560546987568
a4_f0  a1_fperp  -0.0097195546084007
a4_f0  a2_fperp  0.20255869633431
a4_f0  a3_fperp  -1.3538098925846
a4_f0  a4_fperp  3.475984159684
a4_f0  a5_fperp  -4.8526960866771
a4_f0  a0_f0  0.0040627687183953
a4_f0  a1_f0  -0.36798945894097
a4_f0  a2_f0  7.1129955465293
a4_f0  a3_f0  -48.071647152078
a4_f0  a4_f0  126.7835908268
a4_f0  a5_f0  -181.78254728479
a4_f0  a0_gplus  8.6099490226374e-05
a4_f0  a1_gplus  -0.017455908598723
a4_f0  a2_gplus  0.35661778006251
a4_f0  a3_gplus  -2.1911848251544
a4_f0  a4_gplus  6.1745494355307
a4_f0  a5_gplus  -10.094835466645
a4_f0  a1_gperp  -0.04399538246121
a4_f0  a2_gperp  0.76256091453469
a4_f0  a3_gperp  -2.7741835171962
a4_f0  a4_gperp  4.9826439608054
a4_f0  a5_gperp  -5.6288345467545
a4_f0  a0_g0  0.00053815733636682
a4_f0  a1_g0  -0.011198033820377
a4_f0  a2_g0  0.14572478955951
a4_f0  a3_g0  -0.26071156581026
a4_f0  a4_g0  0.035599710102336
a4_f0  a5_g0  0.38247020136324
a4_f0  a0_hplus  -0.00026996191225309
a4_f0  a1_hplus  0.0079653076493617
a4_f0  a2_hplus  -0.01985896860992
a4_f0  a3_hplus  -0.26126225395053
a4_f0  a4_hplus  0.9773418825329
a4_f0  a5_hplus  -1.5536467140041
a4_f0  a0_hperp  -0.00043199074785881
a4_f0  a1_hperp  0.012364224569076
a4_f0  a2_hperp  -0.14089504089393
a4_f0  a3_hperp  1.0898173346621
a4_f0  a4_hperp  -3.5986048692875
a4_f0  a5_hperp  6.4728897274004
a4_f0  a0_htildeplus  0.0003018374213399
a4_f0  a1_htildeplus  -0.033294037915615
a4_f0  a2_htildeplus  0.5431905713589
a4_f0  a3_htildeplus  -1.9628343417353
a4_f0  a4_htildeplus  3.5214822179534
a4_f0  a5_htildeplus  -3.9654318406874
a4_f0  a1_htildeperp  -0.023091915151383
a4_f0  a2_htildeperp  0.44002391741335
a4_f0  a3_htildeperp  -2.5491096603445
a4_f0  a4_htildeperp  6.951162840511
a4_f0  a5_htildeperp  -11.132026858944
a5_f0  a0_fplus  -0.00065266995186294
a5_f0  a1_fplus  0.063732418117643
a5_f0  a2_fplus  -1.6114529671786
a5_f0  a3_fplus  14.953186147882
a5_f0  a4_fplus  -50.625452532659
a5_f0  a5_fplus  91.095903359695
a5_f0  a0_fperp  -0.00021419593907231
a5_f0  a1_fperp  0.0091160428231697
a5_f0  a2_fperp  -0.21767508511892
a5_f0  a3_fperp  1.7220475301555
a5_f0  a4_fperp  -4.6685117245614
a5_f0  a5_fperp  6.68779946537
a5_f0  a0_f0  -0.005015847248429
a5_f0  a1_f0  0.47264103058885
a5_f0  a2_f0  -9.6047212399507
a5_f0  a3_f0  67.593025636452
a5_f0  a4_f0  -181.78254728479
a5_f0  a5_f0  264.73479545814
a5_f0  a0_gplus  -9.083623846472e-05
a5_f0  a1_gplus  0.021054329102785
a5_f0  a2_gplus  -0.44456102157689
a5_f0  a3_gplus  2.8005893207589
a5_f0  a4_gplus  -7.9937398313607
a5_f0  a5_gplus  13.172059360566
a5_f0  a1_gperp  0.051867185033697
a5_f0  a2_gperp  -0.9336900181863
a5_f0  a3_gperp  3.4659706002108
a5_f0  a4_gperp  -6.324989973951
a5_f0  a5_gperp  7.2225821300736
a5_f0  a0_g0  -0.00060981986852671
a5_f0  a1_g0  0.0073619606701124
a5_f0  a2_g0  -0.10387636603005
a5_f0  a3_g0  0.12591199870211
a5_f0  a4_g0  0.17646802054889
a5_f0  a5_g0  -0.60407412561746
a5_f0  a0_hplus  0.00034486082753513
a5_f0  a1_hplus  -0.011016380720968
a5_f0  a2_hplus  0.040738118312704
a5_f0  a3_hplus  0.3266611204955
a5_f0  a4_hplus  -1.3264637788931
a5_f0  a5_hplus  2.1581965352472
a5_f0  a0_hperp  0.00059659889718711
a5_f0  a1_hperp  -0.018032832477147
a5_f0  a2_hperp  0.20824289591881
a5_f0  a3_hperp  -1.4701379836067
a5_f0  a4_hperp  4.6798531224931
a5_f0  a5_hperp  -8.2849971750174
a5_f0  a0_htildeplus  -0.00032035544695382
a5_f0  a1_htildeplus  0.038382060428213
a5_f0  a2_htildeplus  -0.65366214277919
a5_f0  a3_htildeplus  2.427687220773
a5_f0  a4_htildeplus  -4.4561525580514
a5_f0  a5_htildeplus  5.1007652346386
a5_f0  a1_htildeperp  0.026749648661188
a5_f0  a2_htildeperp  -0.52938152677252
a5_f0  a3_htildeperp  3.1470518509607
a5_f0  a4_htildeperp  -8.6947446242867
a5_f0  a5_htildeperp  14.022967925566
a0_gplus  a0_fplus  1.3410801367942e-07
a0_gplus  a1_fplus  -1.8086815301289e-06
a0_gplus  a2_fplus  1.6397641488989e-05
a0_gplus  a3_fplus  -9.4726061595399e-05
a0_gplus  a4_fplus  0.00027491984763826
a0_gplus  a5_fplus  -0.00046079307536151
a0_gplus  a0_fperp  2.8834120578297e-07
a0_gplus  a1_fperp  -3.2048845455381e-06
a0_gplus  a2_fperp  1.5156241223811e-05
a0_gplus  a3_fperp  -2.4620295571947e-05
a0_gplus  a4_fperp  1.1248502676442e-05
a0_gplus  a5_fperp  1.2225388905803e-05
a0_gplus  a0_f0  4.4706752169481e-07
a0_gplus  a1_f0  -6.4268850300263e-06
a0_gplus  a2_f0  2.8351373704149e-05
a0_gplus  a3_f0  -6.1567160008264e-05
a0_gplus  a4_f0  8.6099490226374e-05
a0_gplus  a5_f0  -9.083623846472e-05
a0_gplus  a0_gplus  3.9086564650422e-07
a0_gplus  a1_gplus  -5.1435244041316e-06
a0_gplus  a2_gplus  2.9003937396168e-05
a0_gplus  a3_gplus  -9.2481624981623e-05
a0_gplus  a4_gplus  0.00018664802214087
a0_gplus  a5_gplus  -0.00025231004118725
a0_gplus  a1_gperp  -1.438664631035e-05
a0_gplus  a2_gperp  7.0806579451447e-05
a0_gplus  a3_gperp  -0.00019919631081421
a0_gplus  a4_gperp  0.00034646621835704
a0_gplus  a5_gperp  -0.00039679779641643
a0_gplus  a0_g0  9.0616119273367e-07
a0_gplus  a1_g0  -1.1167730810881e-05
a0_gplus  a2_g0  6.619334256819e-05
a0_gplus  a3_g0  -0.00022631977083958
a0_gplus  a4_g0  0.00044184415276784
a0_gplus  a5_g0  -0.00053976956299219
a0_gplus  a0_hplus  2.0419576326066e-07
a0_gplus  a1_hplus  -3.0189630137318e-06
a0_gplus  a2_hplus  1.7914141062366e-05
a0_gplus  a3_hplus  -5.4258360152402e-05
a0_gplus  a4_hplus  9.190289236671e-05
a0_gplus  a5_hplus  -9.6498797511457e-05
a0_gplus  a0_hperp  1.9002187260132e-07
a0_gplus  a1_hperp  -2.7062387451973e-06
a0_gplus  a2_hperp  1.8567009660972e-05
a0_gplus  a3_hperp  -7.947855451188e-05
a0_gplus  a4_hperp  0.00019849332227178
a0_gplus  a5_hperp  -0.00030743892528094
a0_gplus  a0_htildeplus  4.1516898357321e-07
a0_gplus  a1_htildeplus  -4.7121371280898e-06
a0_gplus  a2_htildeplus  8.8648325480802e-06
a0_gplus  a3_htildeplus  3.9534489614748e-06
a0_gplus  a4_htildeplus  -3.3122491061437e-05
a0_gplus  a5_htildeplus  5.7151096706497e-05
a0_gplus  a1_htildeperp  -3.1796851214607e-06
a0_gplus  a2_htildeperp  5.6246315979719e-06
a0_gplus  a3_htildeperp  4.1004451167499e-05
a0_gplus  a4_htildeperp  -0.00019101611522198
a0_gplus  a5_htildeperp  0.00037267693029737
a1_gplus  a0_fplus  -1.6582319232005e-06
a1_gplus  a1_fplus  3.8516344540744e-05
a1_gplus  a2_fplus  -0.00034430440047204
a1_gplus  a3_fplus  0.0012170690322805
a1_gplus  a4_fplus  -0.0023787128004009
a1_gplus  a5_fplus  0.003037228603568
a1_gplus  a0_fperp  -4.2394711248399e-06
a1_gplus  a1_fperp  8.6602222180358e-05
a1_gplus  a2_fperp  -0.00066748374049921
a1_gplus  a3_fperp  0.0017686935496776
a1_gplus  a4_fperp  -0.0024389164178169
a1_gplus  a5_fperp  0.0021380846482907
a1_gplus  a0_f0  -5.0116571002011e-06
a1_gplus  a1_f0  0.0002636946998734
a1_gplus  a2_f0  -0.0025073342995044
a1_gplus  a3_f0  0.0090727170484976
a1_gplus  a4_f0  -0.017455908598723
a1_gplus  a5_f0  0.021054329102785
a1_gplus  a0_gplus  -5.1435244041316e-06
a1_gplus  a1_gplus  0.00018382707294725
a1_gplus  a2_gplus  -0.0022857434867541
a1_gplus  a3_gplus  0.013013484497895
a1_gplus  a4_gplus  -0.036688156321815
a1_gplus  a5_gplus  0.060687845806508
a1_gplus  a1_gperp  0.00038815828371227
a1_gplus  a2_gperp  -0.0033513301049111
a1_gplus  a3_gperp  0.010819852266538
a1_gplus  a4_gperp  -0.018796298088958
a1_gplus  a5_gperp  0.020951884765945
a1_gplus  a0_g0  -1.0074367388394e-05
a1_gplus  a1_g0  0.00023155617099528
a1_gplus  a2_g0  -0.0020569220417108
a1_gplus  a3_g0  0.011034270462309
a1_gplus  a4_g0  -0.026923763620349
a1_gplus  a5_g0  0.036881691664602
a1_gplus  a0_hplus  -2.8107423652384e-06
a1_gplus  a1_hplus  6.5909884634449e-05
a1_gplus  a2_hplus  -0.00052077786351534
a1_gplus  a3_hplus  0.0018950015061442
a1_gplus  a4_hplus  -0.0036822535398551
a1_gplus  a5_hplus  0.0043957665183823
a1_gplus  a0_hperp  -2.1332442423577e-06
a1_gplus  a1_hperp  5.0448435716403e-05
a1_gplus  a2_hperp  -0.00032507433160499
a1_gplus  a3_hperp  0.00043048661150773
a1_gplus  a4_hperp  0.00075916391120145
a1_gplus  a5_hperp  -0.0030007377486285
a1_gplus  a0_htildeplus  -5.0422079021996e-06
a1_gplus  a1_htildeplus  0.00015820381944205
a1_gplus  a2_htildeplus  -0.0011772338610907
a1_gplus  a3_htildeplus  0.0030265694487508
a1_gplus  a4_htildeplus  -0.0041167216728468
a1_gplus  a5_htildeplus  0.0036285233936494
a1_gplus  a1_htildeperp  0.00011221569122415
a1_gplus  a2_htildeperp  -0.0010084473900888
a1_gplus  a3_htildeperp  0.0037842061285766
a1_gplus  a4_htildeperp  -0.0079240049412009
a1_gplus  a5_htildeperp  0.010749813605122
a2_gplus  a0_fplus  2.5152747233954e-06
a2_gplus  a1_fplus  5.051033500489e-06
a2_gplus  a2_fplus  5.7390701291952e-05
a2_gplus  a3_fplus  0.015582510474059
a2_gplus  a4_fplus  -0.070412521374072
a2_gplus  a5_fplus  0.13942695308261
a2_gplus  a0_fperp  1.1719477712669e-05
a2_gplus  a1_fperp  -0.000308343935507
a2_gplus  a2_fperp  0.0048315278100642
a2_gplus  a3_fperp  -0.015759438498029
a2_gplus  a4_fperp  0.024658285801807
a2_gplus  a5_fperp  -0.023647349897978
a2_gplus  a0_f0  5.9978955387128e-07
a2_gplus  a1_f0  -0.0026012600696495
a2_gplus  a2_f0  0.040781033153197
a2_gplus  a3_f0  -0.17292204578772
a2_gplus  a4_f0  0.35661778006251
a2_gplus  a5_f0  -0.44456102157689
a2_gplus  a0_gplus  2.9003937396168e-05
a2_gplus  a1_gplus  -0.0022857434867541
a2_gplus  a2_gplus  0.045983325176918
a2_gplus  a3_gplus  -0.32125943935108
a2_gplus  a4_gplus  0.9803450119779
a2_gplus  a5_gplus  -1.6845611551279
a2_gplus  a1_gperp  -0.0037063585117538
a2_gplus  a2_gperp  0.054993940510251
a2_gplus  a3_gperp  -0.2084417922489
a2_gplus  a4_gperp  0.39242934893983
a2_gplus  a5_gperp  -0.46035036117686
a2_gplus  a0_g0  2.3132581319712e-05
a2_gplus  a1_g0  -0.00094361434278847
a2_gplus  a2_g0  0.021819621495697
a2_gplus  a3_g0  -0.20642935262845
a2_gplus  a4_g0  0.58629929536675
a2_gplus  a5_g0  -0.85319052873183
a2_gplus  a0_hplus  8.3111438975478e-06
a2_gplus  a1_hplus  -0.00014257273064843
a2_gplus  a2_hplus  0.0031750685537298
a2_gplus  a3_hplus  -0.018375553534444
a2_gplus  a4_hplus  0.043695750528413
a2_gplus  a5_hplus  -0.058142044567083
a2_gplus  a0_hperp  -7.198742234752e-08
a2_gplus  a1_hperp  0.00011788963424121
a2_gplus  a2_hperp  -0.0016338966095636
a2_gplus  a3_hperp  0.029618924217264
a2_gplus  a4_hperp  -0.11835312706258
a2_gplus  a5_hperp  0.22888015861881
a2_gplus  a0_htildeplus  8.0675411975489e-06
a2_gplus  a1_htildeplus  -0.0014512816160345
a2_gplus  a2_htildeplus  0.023579452923477
a2_gplus  a3_htildeplus  -0.078539045479745
a2_gplus  a4_htildeplus  0.12923226536512
a2_gplus  a5_htildeplus  -0.13595138708213
a2_gplus  a1_htildeperp  -0.0010525333034339
a2_gplus  a2_htildeperp  0.020103341014249
a2_gplus  a3_htildeperp  -0.11211261899942
a2_gplus  a4_htildeperp  0.29938978747108
a2_gplus  a5_htildeperp  -0.47488386844923
a3_gplus  a0_fplus  2.7123280675394e-05
a3_gplus  a1_fplus  -0.0017630287418035
a3_gplus  a2_fplus  0.021645947454426
a3_gplus  a3_fplus  -0.20870138556765
a3_gplus  a4_fplus  0.72612163617087
a3_gplus  a5_fplus  -1.3124286487816
a3_gplus  a0_fperp  1.5719183387862e-05
a3_gplus  a1_fperp  -0.0013343785711961
a3_gplus  a2_fperp  0.0070536287124906
a3_gplus  a3_fperp  -0.013725414615344
a3_gplus  a4_fperp  0.016806257779167
a3_gplus  a5_fperp  -0.019154200772354
a3_gplus  a0_f0  0.00015596461956158
a3_gplus  a1_f0  0.010742946556653
a3_gplus  a2_f0  -0.21907039453292
a3_gplus  a3_f0  1.0153175659691
a3_gplus  a4_f0  -2.1911848251544
a3_gplus  a5_f0  2.8005893207589
a3_gplus  a0_gplus  -9.2481624981623e-05
a3_gplus  a1_gplus  0.013013484497895
a3_gplus  a2_gplus  -0.32125943935108
a3_gplus  a3_gplus  2.4970344541454
a3_gplus  a4_gplus  -7.9748138205136
a3_gplus  a5_gplus  14.059571654692
a3_gplus  a1_gperp  0.016039764647446
a3_gplus  a2_gperp  -0.31032433703115
a3_gplus  a3_gperp  1.3007056100089
a3_gplus  a4_gperp  -2.6063730558456
a3_gplus  a5_gperp  3.1827606031124
a3_gplus  a0_g0  0.00020017787151198
a3_gplus  a1_g0  -0.0035994499100949
a3_gplus  a2_g0  -0.072510263857329
a3_gplus  a3_g0  1.6389263779549
a3_gplus  a4_g0  -5.2433786825196
a3_gplus  a5_g0  7.9574170938189
a3_gplus  a0_hplus  5.7875990837677e-06
a3_gplus  a1_hplus  -0.0014905613489196
a3_gplus  a2_hplus  0.0058808056039415
a3_gplus  a3_hplus  0.032064009998089
a3_gplus  a4_hplus  -0.13383664989352
a3_gplus  a5_hplus  0.21193983110253
a3_gplus  a0_hperp  4.9749358325446e-05
a3_gplus  a1_hperp  -0.0025732806496979
a3_gplus  a2_hperp  0.031034168564622
a3_gplus  a3_hperp  -0.27040339023877
a3_gplus  a4_hperp  0.92718318793144
a3_gplus  a5_hperp  -1.692894186823
a3_gplus  a0_htildeplus  9.1620134722256e-05
a3_gplus  a1_htildeplus  0.0052449301445556
a3_gplus  a2_htildeplus  -0.13055724870187
a3_gplus  a3_htildeplus  0.47849016833566
a3_gplus  a4_htildeplus  -0.84340744855545
a3_gplus  a5_htildeplus  0.93821870499729
a3_gplus  a1_htildeperp  0.0039667736408145
a3_gplus  a2_htildeperp  -0.1128454845651
a3_gplus  a3_htildeperp  0.71184478399517
a3_gplus  a4_htildeperp  -2.0115700584077
a3_gplus  a5_htildeperp  3.2875019694743
a4_gplus  a0_fplus  -0.00011743472984378
a4_gplus  a1_fplus  0.0070483454402723
a4_gplus  a2_fplus  -0.090461067479786
a4_gplus  a3_fplus  0.73489082093064
a4_gplus  a4_fplus  -2.4132085838899
a4_gplus  a5_fplus  4.2501603823958
a4_gplus  a0_fperp  -0.00012130975423501
a4_gplus  a1_fperp  0.0076379584708615
a4_gplus  a2_fperp  -0.070754185540288
a4_gplus  a3_fperp  0.19324479258317
a4_gplus  a4_fperp  -0.28169072728204
a4_gplus  a5_fperp  0.28211026526742
a4_gplus  a0_f0  -0.00061182932840094
a4_gplus  a1_f0  -0.02426101828053
a4_gplus  a2_f0  0.57505168721963
a4_gplus  a3_f0  -2.7944380929329
a4_gplus  a4_f0  6.1745494355307
a4_gplus  a5_f0  -7.9937398313607
a4_gplus  a0_gplus  0.00018664802214087
a4_gplus  a1_gplus  -0.036688156321815
a4_gplus  a2_gplus  0.9803450119779
a4_gplus  a3_gplus  -7.9748138205136
a4_gplus  a4_gplus  26.166131013584
a4_gplus  a5_gplus  -47.150396679576
a4_gplus  a1_gperp  -0.038190217193169
a4_gplus  a2_gperp  0.84328020596609
a4_gplus  a3_gperp  -3.7198184931584
a4_gplus  a4_gperp  7.6810657047213
a4_gplus  a5_gperp  -9.5491518174326
a4_gplus  a0_g0  -0.00097324878309101
a4_gplus  a1_g0  0.022231820115213
a4_gplus  a2_g0  0.11957724753872
a4_gplus  a3_g0  -5.2334083766419
a4_gplus  a4_g0  17.41116609025
a4_gplus  a5_g0  -26.755202812124
a4_gplus  a0_hplus  -7.4035442386323e-05
a4_gplus  a1_hplus  0.00691594073237
a4_gplus  a2_hplus  -0.050215334498073
a4_gplus  a3_hplus  0.020463052372631
a4_gplus  a4_hplus  0.1884461618693
a4_gplus  a5_hplus  -0.38732986935433
a4_gplus  a0_hperp  -0.00018996887454321
a4_gplus  a1_hperp  0.0092254342623907
a4_gplus  a2_hperp  -0.11410235527091
a4_gplus  a3_hperp  0.8711423370841
a4_gplus  a4_hperp  -2.8459131704999
a4_gplus  a5_hperp  5.0884892605198
a4_gplus  a0_htildeplus  -0.00041195825458162
a4_gplus  a1_htildeplus  -0.010386970072505
a4_gplus  a2_htildeplus  0.34467361386391
a4_gplus  a3_htildeplus  -1.3267127909792
a4_gplus  a4_htildeplus  2.4174825357157
a4_gplus  a5_htildeplus  -2.7550347067294
a4_gplus  a1_htildeperp  -0.0082119499795333
a4_gplus  a2_htildeperp  0.30074071673242
a4_gplus  a3_htildeperp  -2.0096319266241
a4_gplus  a4_htildeperp  5.8177879871706
a4_gplus  a5_htildeperp  -9.6243644283081
a5_gplus  a0_fplus  0.00022008449652325
a5_gplus  a1_fplus  -0.013161447822007
a5_gplus  a2_fplus  0.17284827575963
a5_gplus  a3_fplus  -1.3243580475231
a5_gplus  a4_fplus  4.2470213490317
a5_gplus  a5_fplus  -7.3939873090143
a5_gplus  a0_fperp  0.00025160159958542
a5_gplus  a1_fperp  -0.015575890667418
a5_gplus  a2_fperp  0.15849001012126
a5_gplus  a3_fperp  -0.44015947027738
a5_gplus  a4_fperp  0.64057390487886
a5_gplus  a5_fperp  -0.63345067631918
a5_gplus  a0_f0  0.0011352886248936
a5_gplus  a1_f0  0.03461897311641
a5_gplus  a2_f0  -0.90154743184651
a5_gplus  a3_f0  4.5057265252129
a5_gplus  a4_f0  -10.094835466645
a5_gplus  a5_f0  13.172059360566
a5_gplus  a0_gplus  -0.00025231004118725
a5_gplus  a1_gplus  0.060687845806508
a5_gplus  a2_gplus  -1.6845611551279
a5_gplus  a3_gplus  14.059571654692
a5_gplus  a4_gplus  -47.150396679576
a5_gplus  a5_gplus  86.977816483258
a5_gplus  a1_gperp  0.056944344790053
a5_gplus  a2_gperp  -1.3519500508263
a5_gplus  a3_gperp  6.1335505434869
a5_gplus  a4_gperp  -12.865261818639
a5_gplus  a5_gperp  16.133225973365
a5_gplus  a0_g0  0.0019461270616275
a5_gplus  a1_g0  -0.047048971148673
a5_gplus  a2_g0  -0.11535932211526
a5_gplus  a3_g0  9.0892186165594
a5_gplus  a4_g0  -30.790757607603
a5_gplus  a5_g0  47.575228013262
a5_gplus  a0_hplus  0.00017887141235969
a5_gplus  a1_hplus  -0.013455543253073
a5_gplus  a2_hplus  0.10986056033147
a5_gplus  a3_hplus  -0.12688157829438
a5_gplus  a4_hplus  -0.14657964041666
a5_gplus  a5_hplus  0.44767043988005
a5_gplus  a0_hperp  0.00036213944414281
a5_gplus  a1_hperp  -0.016658523759764
a5_gplus  a2_hperp  0.20829348488324
a5_gplus  a3_hperp  -1.5053376046042
a5_gplus  a4_hperp  4.8063361766808
a5_gplus  a5_hperp  -8.5058275824598
a5_gplus  a0_htildeplus  0.00080422955460676
a5_gplus  a1_htildeplus  0.013234523537566
a5_gplus  a2_htildeplus  -0.5405104538881
a5_gplus  a3_htildeplus  2.138751831699
a5_gplus  a4_htildeplus  -3.964638221577
a5_gplus  a5_htildeplus  4.5655218597185
a5_gplus  a1_htildeperp  0.010878673407707
a5_gplus  a2_htildeperp  -0.47489055402754
a5_gplus  a3_htildeperp  3.2794133936205
a5_gplus  a4_htildeperp  -9.6206495067945
a5_gplus  a5_htildeperp  16.020043826042
a1_gperp  a0_fplus  -5.5428836721055e-06
a1_gperp  a1_fplus  0.00011879037364511
a1_gperp  a2_fplus  -0.0012179299110594
a1_gperp  a3_fplus  0.0051601035792197
a1_gperp  a4_fplus  -0.011778537135937
a1_gperp  a5_fplus  0.016922402330286
a1_gperp  a0_fperp  -1.1607882666794e-05
a1_gperp  a1_fperp  0.00026932514881834
a1_gperp  a2_fperp  -0.0022744417998493
a1_gperp  a3_fperp  0.0061278141069729
a1_gperp  a4_fperp  -0.0084457226916983
a1_gperp  a5_fperp  0.0074357889587849
a1_gperp  a0_f0  -1.7443700062197e-05
a1_gperp  a1_f0  0.00075013035819593
a1_gperp  a2_f0  -0.0068269122923086
a1_gperp  a3_f0  0.023639590887326
a1_gperp  a4_f0  -0.04399538246121
a1_gperp  a5_f0  0.051867185033697
a1_gperp  a0_gplus  -1.438664631035e-05
a1_gperp  a1_gplus  0.00038815828371227
a1_gperp  a2_gplus  -0.0037063585117538
a1_gperp  a3_gplus  0.016039764647446
a1_gperp  a4_gplus  -0.038190217193169
a1_gperp  a5_gplus  0.056944344790053
a1_gperp  a1_gperp  0.001520847206683
a1_gperp  a2_gperp  -0.01522037760633
a1_gperp  a3_gperp  0.065408084069563
a1_gperp  a4_gperp  -0.14104970010803
a1_gperp  a5_gperp  0.18173204527957
a1_gperp  a0_g0  -3.4098879915022e-05
a1_gperp  a1_g0  0.00070566281254863
a1_gperp  a2_g0  -0.0056167326472499
a1_gperp  a3_g0  0.017974203902634
a1_gperp  a4_g0  -0.031317677072006
a1_gperp  a5_g0  0.034978513411532
a1_gperp  a0_hplus  -8.0975772285121e-06
a1_gperp  a1_hplus  0.00019892081088652
a1_gperp  a2_hplus  -0.0015782684959476
a1_gperp  a3_hplus  0.0051193044910874
a1_gperp  a4_hplus  -0.0089309655363806
a1_gperp  a5_hplus  0.0098389946705925
a1_gperp  a0_hperp  -6.7928573095051e-06
a1_gperp  a1_hperp  0.00015245994049524
a1_gperp  a2_hperp  -0.0011038629018378
a1_gperp  a3_hperp  0.0023956996956059
a1_gperp  a4_hperp  -0.0012639253990205
a1_gperp  a5_hperp  -0.0027935130541239
a1_gperp  a0_htildeplus  -1.5205738764655e-05
a1_gperp  a1_htildeplus  0.00047563082087379
a1_gperp  a2_htildeplus  -0.0033612253627368
a1_gperp  a3_htildeplus  0.0086262059261858
a1_gperp  a4_htildeplus  -0.011869116118885
a1_gperp  a5_htildeplus  0.010582695248442
a1_gperp  a1_htildeperp  0.00032205225928344
a1_gperp  a2_htildeperp  -0.0026696682477643
a1_gperp  a3_htildeperp  0.008846855997452
a1_gperp  a4_htildeperp  -0.016186313359913
a1_gperp  a5_htildeperp  0.019311830595746
a2_gperp  a0_fplus  1.5286968250204e-05
a2_gperp  a1_fplus  -0.00034844385108568
a2_gperp  a2_fplus  0.0062893884839526
a2_gperp  a3_fplus  0.003426841139657
a2_gperp  a4_fplus  -0.080924675630145
a2_gperp  a5_fplus  0.20121052020532
a2_gperp  a0_fperp  2.8597915947255e-05
a2_gperp  a1_fperp  -0.0013918708323286
a2_gperp  a2_fperp  0.022616215997487
a2_gperp  a3_fperp  -0.074118573250161
a2_gperp  a4_fperp  0.11732478732182
a2_gperp  a5_fperp  -0.11699324375355
a2_gperp  a0_f0  3.8146306585811e-05
a2_gperp  a1_f0  -0.0061734028261353
a2_gperp  a2_f0  0.093661646100597
a2_gperp  a3_f0  -0.38085530126452
a2_gperp  a4_f0  0.76256091453469
a2_gperp  a5_f0  -0.9336900181863
a2_gperp  a0_gplus  7.0806579451447e-05
a2_gperp  a1_gplus  -0.0033513301049111
a2_gperp  a2_gplus  0.054993940510251
a2_gperp  a3_gplus  -0.31032433703115
a2_gperp  a4_gplus  0.84328020596609
a2_gperp  a5_gplus  -1.3519500508263
a2_gperp  a1_gperp  -0.01522037760633
a2_gperp  a2_gperp  0.25681829890657
a2_gperp  a3_gperp  -1.4237161416401
a2_gperp  a4_gperp  3.4163487015296
a2_gperp  a5_gperp  -4.6411990743089
a2_gperp  a0_g0  0.00014420497205075
a2_gperp  a1_g0  -0.0044118219122476
a2_gperp  a2_g0  0.058282181823185
a2_gperp  a3_g0  -0.18710230809265
a2_gperp  a4_g0  0.29956868197159
a2_gperp  a5_g0  -0.30420777847504
a2_gperp  a0_hplus  1.3069356011795e-05
a2_gperp  a1_hplus  -0.00068496530262746
a2_gperp  a2_hplus  0.012555165139526
a2_gperp  a3_hplus  -0.049547854150151
a2_gperp  a4_hplus  0.09304788611714
a2_gperp  a5_hplus  -0.10788607036987
a2_gperp  a0_hperp  1.3685661076773e-06
a2_gperp  a1_hperp  1.8152524514507e-05
a2_gperp  a2_hperp  0.0017239434730357
a2_gperp  a3_hperp  0.042029867013498
a2_gperp  a4_hperp  -0.21099972006475
a2_gperp  a5_hperp  0.43733012355091
a2_gperp  a0_htildeplus  2.7165728003959e-05
a2_gperp  a1_htildeplus  -0.0036574809744484
a2_gperp  a2_htildeplus  0.055733049851888
a2_gperp  a3_htildeplus  -0.17820786818928
a2_gperp  a4_htildeplus  0.28022357633467
a2_gperp  a5_htildeplus  -0.2819426984493
a2_gperp  a1_htildeperp  -0.0025017917132089
a2_gperp  a2_htildeperp  0.045281635820594
a2_gperp  a3_htildeperp  -0.23846835871304
a2_gperp  a4_htildeperp  0.6133276322495
a2_gperp  a5_htildeperp  -0.94934718612599
a3_gperp  a0_fplus  -2.2316573255874e-05
a3_gperp  a1_fplus  0.00023442117457277
a3_gperp  a2_fplus  -0.012325230861524
a3_gperp  a3_fplus  -0.066120437960277
a3_gperp  a4_fplus  0.43922088159726
a3_gperp  a5_fplus  -0.96645928427498
a3_gperp  a0_fperp  -2.9427725790283e-05
a3_gperp  a1_fperp  0.0031667123845109
a3_gperp  a2_fperp  -0.067835975540126
a3_gperp  a3_fperp  0.24635758875992
a3_gperp  a4_fperp  -0.4234222675942
a3_gperp  a5_fperp  0.45919055465148
a3_gperp  a0_f0  -2.8323361984016e-06
a3_gperp  a1_f0  0.017309323811427
a3_gperp  a2_f0  -0.31226185695845
a3_gperp  a3_f0  1.3426131977326
a3_gperp  a4_f0  -2.7741835171962
a3_gperp  a5_f0  3.4659706002108
a3_gperp  a0_gplus  -0.00019919631081421
a3_gperp  a1_gplus  0.010819852266538
a3_gperp  a2_gplus  -0.2084417922489
a3_gperp  a3_gplus  1.3007056100089
a3_gperp  a4_gplus  -3.7198184931584
a3_gperp  a5_gplus  6.1335505434869
a3_gperp  a1_gperp  0.065408084069563
a3_gperp  a2_gperp  -1.4237161416401
a3_gperp  a3_gperp  9.9956812549869
a3_gperp  a4_gperp  -26.262562737625
a3_gperp  a5_gperp  37.23142054603
a3_gperp  a0_g0  -0.00023069753783266
a3_gperp  a1_g0  0.010068053337606
a3_gperp  a2_g0  -0.18194765147971
a3_gperp  a3_g0  0.79720958609958
a3_gperp  a4_g0  -1.6490315570919
a3_gperp  a5_g0  2.0355605097869
a3_gperp  a0_hplus  4.9215296985602e-05
a3_gperp  a1_hplus  0.00030680133620956
a3_gperp  a2_hplus  -0.02587259029263
a3_gperp  a3_hplus  0.093960481247128
a3_gperp  a4_hplus  -0.14764170574406
a3_gperp  a5_hplus  0.14831341999288
a3_gperp  a0_hperp  7.1170758952026e-05
a3_gperp  a1_hperp  -0.0017831501110277
a3_gperp  a2_hperp  0.0072194573971231
a3_gperp  a3_hperp  -0.21498999533625
a3_gperp  a4_hperp  0.92872741644916
a3_gperp  a5_hperp  -1.8483552108999
a3_gperp  a0_htildeplus  7.2557760346598e-05
a3_gperp  a1_htildeplus  0.0093231405248004
a3_gperp  a2_htildeplus  -0.19198783036555
a3_gperp  a3_htildeplus  0.63650773549901
a3_gperp  a4_htildeplus  -1.0120384422873
a3_gperp  a5_htildeplus  1.0297008876961
a3_gperp  a1_htildeperp  0.0063420086577022
a3_gperp  a2_htildeperp  -0.15764798154097
a3_gperp  a3_htildeperp  0.9102181414355
a3_gperp  a4_htildeperp  -2.4462764157016
a3_gperp  a5_htildeperp  3.878928266703
a4_gperp  a0_fplus  2.4879832610394e-05
a4_gperp  a1_fplus  0.00040511312376638
a4_gperp  a2_fplus  0.011820031389181
a4_gperp  a3_fplus  0.16269028470603
a4_gperp  a4_fplus  -0.88860506348728
a4_gperp  a5_fplus  1.8784635687716
a4_gperp  a0_fperp  1.6616438576893e-05
a4_gperp  a1_fperp  -0.0042584180768028
a4_gperp  a2_fperp  0.10681200491661
a4_gperp  a3_fperp  -0.42573619690392
a4_gperp  a4_fperp  0.78667136241631
a4_gperp  a5_fperp  -0.91199294651513
a4_gperp  a0_f0  -9.7536007559127e-05
a4_gperp  a1_f0  -0.025827289288781
a4_gperp  a2_f0  0.52448707928871
a4_gperp  a3_f0  -2.3521391141377
a4_gperp  a4_f0  4.9826439608054
a4_gperp  a5_f0  -6.324989973951
a4_gperp  a0_gplus  0.00034646621835704
a4_gperp  a1_gplus  -0.018796298088958
a4_gperp  a2_gplus  0.39242934893983
a4_gperp  a3_gplus  -2.6063730558456
a4_gperp  a4_gplus  7.6810657047213
a4_gperp  a5_gplus  -12.865261818639
a4_gperp  a1_gperp  -0.14104970010803
a4_gperp  a2_gperp  3.4163487015296
a4_gperp  a3_gperp  -26.262562737625
a4_gperp  a4_gperp  71.326117633822
a4_gperp  a5_gperp  -102.98470054936
a4_gperp  a0_g0  0.00013235534338327
a4_gperp  a1_g0  -0.011860561647665
a4_gperp  a2_g0  0.29402980271589
a4_gperp  a3_g0  -1.6913582176634
a4_gperp  a4_g0  4.0396962848464
a4_gperp  a5_g0  -5.3999823477074
a4_gperp  a0_hplus  -0.00020258219036011
a4_gperp  a1_hplus  0.0017364291534837
a4_gperp  a2_hplus  0.020475587391242
a4_gperp  a3_hplus  -0.039818372442749
a4_gperp  a4_hplus  -0.037354977129849
a4_gperp  a5_hplus  0.13528671067887
a4_gperp  a0_hperp  -0.00020716054284036
a4_gperp  a1_hperp  0.0047486368173523
a4_gperp  a2_hperp  -0.026715597162397
a4_gperp  a3_hperp  0.4477351935244
a4_gperp  a4_hperp  -1.8200541104719
a4_gperp  a5_hperp  3.5549374828732
a4_gperp  a0_htildeplus  -0.0003171443743671
a4_gperp  a1_htildeplus  -0.012190353409092
a4_gperp  a2_htildeplus  0.32600629726107
a4_gperp  a3_htildeplus  -1.0987341815401
a4_gperp  a4_htildeplus  1.7433927072009
a4_gperp  a5_htildeplus  -1.77544994157
a4_gperp  a1_htildeperp  -0.0082397427378063
a4_gperp  a2_htildeperp  0.27122386659417
a4_gperp  a3_htildeperp  -1.6605823561187
a4_gperp  a4_htildeperp  4.5783756599062
a4_gperp  a5_htildeperp  -7.3574873766978
a5_gperp  a0_fplus  -1.8782251958371e-05
a5_gperp  a1_fplus  -0.0010638348019324
a5_gperp  a2_fplus  -0.004908156317534
a5_gperp  a3_fplus  -0.22182321320038
a5_gperp  a4_fplus  1.0936434480571
a5_gperp  a5_fplus  -2.2568677788591
a5_gperp  a0_fperp  3.8716123715845e-06
a5_gperp  a1_fperp  0.0038303432471519
a5_gperp  a2_fperp  -0.11036486719885
a5_gperp  a3_fperp  0.4768500967649
a5_gperp  a4_fperp  -0.93022037848957
a5_gperp  a5_fperp  1.1245158108717
a5_gperp  a0_f0  0.00018491541853317
a5_gperp  a1_f0  0.025073799979579
a5_gperp  a2_f0  -0.5634952216663
a5_gperp  a3_f0  2.6095766119387
a5_gperp  a4_f0  -5.6288345467545
a5_gperp  a5_f0  7.2225821300736
a5_gperp  a0_gplus  -0.00039679779641643
a5_gperp  a1_gplus  0.020951884765945
a5_gperp  a2_gplus  -0.46035036117686
a5_gperp  a3_gplus  3.1827606031124
a5_gperp  a4_gplus  -9.5491518174326
a5_gperp  a5_gplus  16.133225973365
a5_gperp  a1_gperp  0.18173204527957
a5_gperp  a2_gperp  -4.6411990743089
a5_gperp  a3_gperp  37.23142054603
a5_gperp  a4_gperp  -102.98470054936
a5_gperp  a5_gperp  150.89074997606
a5_gperp  a0_g0  6.8017128021492e-05
a5_gperp  a1_g0  0.0084057678495461
a5_gperp  a2_g0  -0.30532119786492
a5_gperp  a3_g0  2.1470794444604
a5_gperp  a4_g0  -5.5324859156962
a5_gperp  a5_g0  7.664813406648
a5_gperp  a0_hplus  0.00033952051708946
a5_gperp  a1_hplus  -0.0037724214740452
a5_gperp  a2_hplus  -0.0016358988857961
a5_gperp  a3_hplus  -0.070467961905269
a5_gperp  a4_hplus  0.32487893802112
a5_gperp  a5_hplus  -0.54092429206329
a5_gperp  a0_hperp  0.00031328440748438
a5_gperp  a1_hperp  -0.0065944713665466
a5_gperp  a2_hperp  0.039889047166798
a5_gperp  a3_hperp  -0.54754085694217
a5_gperp  a4_hperp  2.1583708808429
a5_gperp  a5_hperp  -4.1773024114923
a5_gperp  a0_htildeplus  0.00052547897733892
a5_gperp  a1_htildeplus  0.0099544549059068
a5_gperp  a2_htildeplus  -0.35130222409199
a5_gperp  a3_htildeplus  1.1937256319549
a5_gperp  a4_htildeplus  -1.8814043020223
a5_gperp  a5_htildeplus  1.9150478981009
a5_gperp  a1_htildeperp  0.0067713412760774
a5_gperp  a2_htildeperp  -0.29733986187492
a5_gperp  a3_htildeperp  1.8988958311641
a5_gperp  a4_htildeperp  -5.3254652180934
a5_gperp  a5_htildeperp  8.6355157850709
a0_g0  a0_fplus  9.3453346439201e-07
a0_g0  a1_fplus  -1.5124488865994e-05
a0_g0  a2_fplus  0.00011270483721893
a0_g0  a3_fplus  -0.00046819230904854
a0_g0  a4_fplus  0.0011274362086766
a0_g0  a5_fplus  -0.0017130038008006
a0_g0  a0_fperp  2.4954157993895e-06
a0_g0  a1_fperp  -3.9833660494384e-05
a0_g0  a2_fperp  0.00019700967093953
a0_g0  a3_fperp  -0.00041102662140496
a0_g0  a4_fperp  0.00047581672707031
a0_g0  a5_fperp  -0.00034908429355989
a0_g0  a0_f0  1.6328781381586e-06
a0_g0  a1_f0  -2.3338716739182e-05
a0_g0  a2_f0  0.0001239059287768
a0_g0  a3_f0  -0.00032772908284308
a0_g0  a4_f0  0.00053815733636682
a0_g0  a5_f0  -0.00060981986852671
a0_g0  a0_gplus  9.0616119273367e-07
a0_g0  a1_gplus  -1.0074367388394e-05
a0_g0  a2_gplus  2.3132581319712e-05
a0_g0  a3_gplus  0.00020017787151198
a0_g0  a4_gplus  -0.00097324878309101
a0_g0  a5_gplus  0.0019461270616275
a0_g0  a1_gperp  -3.4098879915022e-05
a0_g0  a2_gperp  0.00014420497205075
a0_g0  a3_gperp  -0.00023069753783266
a0_g0  a4_gperp  0.00013235534338327
a0_g0  a5_gperp  6.8017128021492e-05
a0_g0  a0_g0  1.21302731299e-05
a0_g0  a1_g0  -0.00020163486349275
a0_g0  a2_g0  0.0014196533466129
a0_g0  a3_g0  -0.0047098142705205
a0_g0  a4_g0  0.0087139929284048
a0_g0  a5_g0  -0.01024950095028
a0_g0  a0_hplus  2.0742221180395e-06
a0_g0  a1_hplus  -2.547963609269e-05
a0_g0  a2_hplus  0.00011420280789519
a0_g0  a3_hplus  -0.00022059647353137
a0_g0  a4_hplus  0.00021250398185177
a0_g0  a5_hplus  -8.037919903245e-05
a0_g0  a0_hperp  1.7227914904953e-06
a0_g0  a1_hperp  -2.8923296354878e-05
a0_g0  a2_hperp  0.00018451030836211
a0_g0  a3_hperp  -0.00063608185508596
a0_g0  a4_hperp  0.0013331541450414
a0_g0  a5_hperp  -0.0018411955328344
a0_g0  a0_htildeplus  1.246505220641e-06
a0_g0  a1_htildeplus  -1.6987534253458e-05
a0_g0  a2_htildeplus  5.0321033520501e-05
a0_g0  a3_htildeplus  -0.00010207617381129
a0_g0  a4_htildeplus  0.0001814027223793
a0_g0  a5_htildeplus  -0.00022779419208086
a0_g0  a1_htildeperp  -1.147675122445e-05
a0_g0  a2_htildeperp  3.3222396801994e-05
a0_g0  a3_htildeperp  5.9319122570612e-05
a0_g0  a4_htildeperp  -0.00042567679609569
a0_g0  a5_htildeperp  0.00089141895460763
a1_g0  a0_fplus  -1.7747053876678e-05
a1_g0  a1_fplus  0.000475430978324
a1_g0  a2_fplus  -0.0040521131468463
a1_g0  a3_fplus  0.015679842792504
a1_g0  a4_fplus  -0.034478089803253
a1_g0  a5_fplus  0.049016370495901
a1_g0  a0_fperp  -4.7751132258704e-05
a1_g0  a1_fperp  0.001211227661693
a1_g0  a2_fperp  -0.0085267528755063
a1_g0  a3_fperp  0.022966798040358
a1_g0  a4_fperp  -0.0341692888727
a1_g0  a5_fperp  0.033160498903289
a1_g0  a0_f0  -1.3742199353158e-05
a1_g0  a1_f0  0.00062281164387148
a1_g0  a2_f0  -0.0044470468113562
a1_g0  a3_f0  0.01006134469589
a1_g0  a4_f0  -0.011198033820377
a1_g0  a5_f0  0.0073619606701124
a1_g0  a0_gplus  -1.1167730810881e-05
a1_g0  a1_gplus  0.00023155617099528
a1_g0  a2_gplus  -0.00094361434278847
a1_g0  a3_gplus  -0.0035994499100949
a1_g0  a4_gplus  0.022231820115213
a1_g0  a5_gplus  -0.047048971148673
a1_g0  a1_gperp  0.00070566281254863
a1_g0  a2_gperp  -0.0044118219122476
a1_g0  a3_gperp  0.010068053337606
a1_g0  a4_gperp  -0.011860561647665
a1_g0  a5_gperp  0.0084057678495461
a1_g0  a0_g0  -0.00020163486349275
a1_g0  a1_g0  0.0060899025135071
a1_g0  a2_g0  -0.055343865920745
a1_g0  a3_g0  0.21139566239989
a1_g0  a4_g0  -0.42390106113757
a1_g0  a5_g0  0.52367291062265
a1_g0  a0_hplus  -3.8287279481256e-05
a1_g0  a1_hplus  0.00080021028573641
a1_g0  a2_hplus  -0.0052104998703557
a1_g0  a3_hplus  0.013731435505863
a1_g0  a4_hplus  -0.020114863731987
a1_g0  a5_hplus  0.019016656588152
a1_g0  a0_hperp  -3.1045231166277e-05
a1_g0  a1_hperp  0.00077042466066545
a1_g0  a2_hperp  -0.0059919854657338
a1_g0  a3_hperp  0.021288843265447
a1_g0  a4_hperp  -0.043447150252036
a1_g0  a5_hperp  0.057766528465631
a1_g0  a0_htildeplus  -1.7938168642292e-05
a1_g0  a1_htildeplus  0.00036327976525013
a1_g0  a2_htildeplus  -0.0016680323016454
a1_g0  a3_htildeplus  0.0037034864242015
a1_g0  a4_htildeplus  -0.0053295688082645
a1_g0  a5_htildeplus  0.0054967625849013
a1_g0  a1_htildeperp  0.00027266311152253
a1_g0  a2_htildeperp  -0.0013548479541916
a1_g0  a3_htildeperp  0.00052119254288033
a1_g0  a4_htildeperp  0.0075882185252768
a1_g0  a5_htildeperp  -0.019795729030921
a2_g0  a0_fplus  0.00011313663892201
a2_g0  a1_fplus  -0.0037471943593244
a2_g0  a2_fplus  0.041864234574489
a2_g0  a3_fplus  -0.17944277907741
a2_g0  a4_fplus  0.41275800710226
a2_g0  a5_fplus  -0.60039034758634
a2_g0  a0_fperp  0.00028806247401957
a2_g0  a1_fperp  -0.0094251387160157
a2_g0  a2_fperp  0.08957116462276
a2_g0  a3_fperp  -0.27870169200767
a2_g0  a4_fperp  0.45893453166176
a2_g0  a5_fperp  -0.48371665116542
a2_g0  a0_f0  7.4886928983265e-05
a2_g0  a1_f0  -0.0045589557825157
a2_g0  a2_f0  0.047607674121974
a2_g0  a3_f0  -0.12145672030695
a2_g0  a4_f0  0.14572478955951
a2_g0  a5_f0  -0.10387636603005
a2_g0  a0_gplus  6.619334256819e-05
a2_g0  a1_gplus  -0.0020569220417108
a2_g0  a2_gplus  0.021819621495697
a2_g0  a3_gplus  -0.072510263857329
a2_g0  a4_gplus  0.11957724753872
a2_g0  a5_gplus  -0.11535932211526
a2_g0  a1_gperp  -0.0056167326472499
a2_g0  a2_gperp  0.058282181823185
a2_g0  a3_gperp  -0.18194765147971
a2_g0  a4_gperp  0.29402980271589
a2_g0  a5_gperp  -0.30532119786492
a2_g0  a0_g0  0.0014196533466129
a2_g0  a1_g0  -0.055343865920745
a2_g0  a2_g0  0.65913382842439
a2_g0  a3_g0  -3.0689088424981
a2_g0  a4_g0  6.8414372642088
a2_g0  a5_g0  -8.9627778283354
a2_g0  a0_hplus  0.00024990342350899
a2_g0  a1_hplus  -0.0064130049428003
a2_g0  a2_hplus  0.057431129633927
a2_g0  a3_hplus  -0.18544136920031
a2_g0  a4_hplus  0.32090553596442
a2_g0  a5_hplus  -0.35184315950131
a2_g0  a0_hperp  0.00019714947034742
a2_g0  a1_hperp  -0.0054490459150203
a2_g0  a2_hperp  0.054077937201719
a2_g0  a3_hperp  -0.20474986307979
a2_g0  a4_hperp  0.41974627706455
a2_g0  a5_hperp  -0.55130511693252
a2_g0  a0_htildeplus  0.00012334765823256
a2_g0  a1_htildeplus  -0.0031122791833168
a2_g0  a2_htildeplus  0.031027778790038
a2_g0  a3_htildeplus  -0.090538360941912
a2_g0  a4_htildeplus  0.13811975950298
a2_g0  a5_htildeplus  -0.13940045661977
a2_g0  a1_htildeperp  -0.0023305857028584
a2_g0  a2_htildeperp  0.025286840235107
a2_g0  a3_htildeperp  -0.089776810777175
a2_g0  a4_htildeperp  0.16426648023156
a2_g0  a5_htildeperp  -0.19103203578896
a3_g0  a0_fplus  -0.00034012221197097
a3_g0  a1_fplus  0.011897659419611
a3_g0  a2_fplus  -0.14936400451678
a3_g0  a3_fplus  0.73891186860035
a3_g0  a4_fplus  -1.8970158898955
a3_g0  a5_fplus  2.9847188203762
a3_g0  a0_fperp  -0.00086594469577165
a3_g0  a1_fperp  0.029750024628562
a3_g0  a2_fperp  -0.30945247905914
a3_g0  a3_fperp  1.0362998234122
a3_g0  a4_fperp  -1.8183253396545
a3_g0  a5_fperp  2.016326232343
a3_g0  a0_f0  -0.00027805934687421
a3_g0  a1_f0  0.012024079495326
a3_g0  a2_f0  -0.11381067887139
a3_g0  a3_f0  0.26186273598316
a3_g0  a4_f0  -0.26071156581026
a3_g0  a5_f0  0.12591199870211
a3_g0  a0_gplus  -0.00022631977083958
a3_g0  a1_gplus  0.011034270462309
a3_g0  a2_gplus  -0.20642935262845
a3_g0  a3_gplus  1.6389263779549
a3_g0  a4_gplus  -5.2334083766419
a3_g0  a5_gplus  9.0892186165594
a3_g0  a1_gperp  0.017974203902634
a3_g0  a2_gperp  -0.18710230809265
a3_g0  a3_gperp  0.79720958609958
a3_g0  a4_gperp  -1.6913582176634
a3_g0  a5_gperp  2.1470794444604
a3_g0  a0_g0  -0.0047098142705205
a3_g0  a1_g0  0.21139566239989
a3_g0  a2_g0  -3.0689088424981
a3_g0  a3_g0  17.824178472106
a3_g0  a4_g0  -44.024226739088
a3_g0  a5_g0  60.75166558366
a3_g0  a0_hplus  -0.00083464910754254
a3_g0  a1_hplus  0.021606914091354
a3_g0  a2_hplus  -0.20964213857464
a3_g0  a3_hplus  0.74217348382638
a3_g0  a4_hplus  -1.385027980607
a3_g0  a5_hplus  1.5995651791712
a3_g0  a0_hperp  -0.0006513075036551
a3_g0  a1_hperp  0.018094584184456
a3_g0  a2_hperp  -0.19581351861138
a3_g0  a3_hperp  0.84802376218634
a3_g0  a4_hperp  -1.9677641716133
a3_g0  a5_hperp  2.8645744042634
a3_g0  a0_htildeplus  -0.00043842563599419
a3_g0  a1_htildeplus  0.0095118827462995
a3_g0  a2_htildeplus  -0.094096988089844
a3_g0  a3_htildeplus  0.2995530177191
a3_g0  a4_htildeplus  -0.51438888072491
a3_g0  a5_htildeplus  0.58981086035539
a3_g0  a1_htildeperp  0.0072942215675935
a3_g0  a2_htildeperp  -0.08133779340867
a3_g0  a3_htildeperp  0.31949161020022
a3_g0  a4_htildeperp  -0.6563507286907
a3_g0  a5_htildeperp  0.85749141013936
a4_g0  a0_fplus  0.00058356606155477
a4_g0  a1_fplus  -0.020665587885746
a4_g0  a2_fplus  0.27677602925388
a4_g0  a3_fplus  -1.5198638977316
a4_g0  a4_fplus  4.1814558621705
a4_g0  a5_fplus  -6.8717860308136
a4_g0  a0_fperp  0.0015169431186148
a4_g0  a1_fperp  -0.051678236985706
a4_g0  a2_fperp  0.55640237291272
a4_g0  a3_fperp  -1.9526901195289
a4_g0  a4_fperp  3.5684650105082
a4_g0  a5_fperp  -4.0752799198247
a4_g0  a0_f0  0.00058019956300484
a4_g0  a1_f0  -0.016967475119171
a4_g0  a2_f0  0.11570150321793
a4_g0  a3_f0  -0.1856573811469
a4_g0  a4_f0  0.035599710102336
a4_g0  a5_f0  0.17646802054889
a4_g0  a0_gplus  0.00044184415276784
a4_g0  a1_gplus  -0.026923763620349
a4_g0  a2_gplus  0.58629929536675
a4_g0  a3_gplus  -5.2433786825196
a4_g0  a4_gplus  17.41116609025
a4_g0  a5_gplus  -30.790757607603
a4_g0  a1_gperp  -0.031317677072006
a4_g0  a2_gperp  0.29956868197159
a4_g0  a3_gperp  -1.6490315570919
a4_g0  a4_gperp  4.0396962848464
a4_g0  a5_gperp  -5.5324859156962
a4_g0  a0_g0  0.0087139929284048
a4_g0  a1_g0  -0.42390106113757
a4_g0  a2_g0  6.8414372642088
a4_g0  a3_g0  -44.024226739088
a4_g0  a4_g0  113.47752991193
a4_g0  a5_g0  -160.29047821471
a4_g0  a0_hplus  0.0015567835992442
a4_g0  a1_hplus  -0.039663774798005
a4_g0  a2_hplus  0.39503469434684
a4_g0  a3_hplus  -1.4858168734248
a4_g0  a4_hplus  2.9104019534556
a4_g0  a5_hplus  -3.471802692427
a4_g0  a0_hperp  0.0012112265376914
a4_g0  a1_hperp  -0.033458780040323
a4_g0  a2_hperp  0.37350594050964
a4_g0  a3_hperp  -1.7722987106612
a4_g0  a4_hperp  4.4282278288627
a4_g0  a5_hperp  -6.7939109831876
a4_g0  a0_htildeplus  0.00085284812241512
a4_g0  a1_htildeplus  -0.015536103131757
a4_g0  a2_htildeplus  0.13391661956404
a4_g0  a3_htildeplus  -0.46990123386088
a4_g0  a4_htildeplus  0.91829915722264
a4_g0  a5_htildeplus  -1.177494421245
a4_g0  a1_htildeperp  -0.012231579330214
a4_g0  a2_htildeperp  0.12529665471692
a4_g0  a3_htildeperp  -0.51114086990255
a4_g0  a4_htildeperp  1.102319365078
a4_g0  a5_htildeperp  -1.5007559477724
a5_g0  a0_fplus  -0.0006486379493526
a5_g0  a1_fplus  0.022999682869449
a5_g0  a2_fplus  -0.32113025426733
a5_g0  a3_fplus  1.8897368150227
a5_g0  a4_fplus  -5.4137242801984
a5_g0  a5_fplus  9.1069795734701
a5_g0  a0_fperp  -0.0017277639962543
a5_g0  a1_fperp  0.057842183049064
a5_g0  a2_fperp  -0.63312771834146
a5_g0  a3_fperp  2.2915694572532
a5_g0  a4_fperp  -4.2974157593561
a5_g0  a5_fperp  4.9909620024911
a5_g0  a0_f0  -0.00073982384317436
a5_g0  a1_f0  0.015372495545969
a5_g0  a2_f0  -0.049826916482481
a5_g0  a3_f0  -0.059451330710287
a5_g0  a4_f0  0.38247020136324
a5_g0  a5_f0  -0.60407412561746
a5_g0  a0_gplus  -0.00053976956299219
a5_g0  a1_gplus  0.036881691664602
a5_g0  a2_gplus  -0.85319052873183
a5_g0  a3_gplus  7.9574170938189
a5_g0  a4_gplus  -26.755202812124
a5_g0  a5_gplus  47.575228013262
a5_g0  a1_gperp  0.034978513411532
a5_g0  a2_gperp  -0.30420777847504
a5_g0  a3_gperp  2.0355605097869
a5_g0  a4_gperp  -5.3999823477074
a5_g0  a5_gperp  7.664813406648
a5_g0  a0_g0  -0.01024950095028
a5_g0  a1_g0  0.52367291062265
a5_g0  a2_g0  -8.9627778283354
a5_g0  a3_g0  60.75166558366
a5_g0  a4_g0  -160.29047821471
a5_g0  a5_g0  230.29890572785
a5_g0  a0_hplus  -0.0018184450715885
a5_g0  a1_hplus  0.04606946193492
a5_g0  a2_hplus  -0.46569443940321
a5_g0  a3_hplus  1.8260714804878
a5_g0  a4_hplus  -3.6920016233588
a5_g0  a5_hplus  4.5016624739162
a5_g0  a0_hperp  -0.0014170373922541
a5_g0  a1_hperp  0.039085513703876
a5_g0  a2_hperp  -0.4421503045344
a5_g0  a3_hperp  2.2168255838078
a5_g0  a4_hperp  -5.7644693900434
a5_g0  a5_hperp  9.0745113400515
a5_g0  a0_htildeplus  -0.0010281950637309
a5_g0  a1_htildeplus  0.01643645529097
a5_g0  a2_htildeplus  -0.11882617432204
a5_g0  a3_htildeplus  0.46429251048734
a5_g0  a4_htildeplus  -1.0204648495383
a5_g0  a5_htildeplus  1.4187209480665
a5_g0  a1_htildeperp  0.013189474588643
a5_g0  a2_htildeperp  -0.12201543756301
a5_g0  a3_htildeperp  0.50939760928104
a5_g0  a4_htildeperp  -1.1346477690473
a5_g0  a5_htildeperp  1.5828815749882
a0_hplus  a0_fplus  6.6302007141223e-07
a0_hplus  a1_fplus  -1.0485343578475e-05
a0_hplus  a2_fplus  6.8981633720225e-05
a0_hplus  a3_fplus  -0.00028107458129994
a0_hplus  a4_fplus  0.00069824073894827
a0_hplus  a5_fplus  -0.0011132322270437
a0_hplus  a0_fperp  1.6616014958034e-06
a0_hplus  a1_fperp  -2.4266414196102e-05
a0_hplus  a2_fperp  0.00010715924490455
a0_hplus  a3_fperp  -0.00015441844286471
a0_hplus  a4_fperp  2.0157781981651e-05
a0_hplus  a5_fperp  0.00019258582662043
a0_hplus  a0_f0  6.8397433568405e-07
a0_hplus  a1_f0  -8.0070758212083e-06
a0_hplus  a2_f0  2.0708077621684e-06
a0_hplus  a3_f0  0.00010005340043078
a0_hplus  a4_f0  -0.00026996191225309
a0_hplus  a5_f0  0.00034486082753513
a0_hplus  a0_gplus  2.0419576326066e-07
a0_hplus  a1_gplus  -2.8107423652384e-06
a0_hplus  a2_gplus  8.3111438975478e-06
a0_hplus  a3_gplus  5.7875990837677e-06
a0_hplus  a4_gplus  -7.4035442386323e-05
a0_hplus  a5_gplus  0.00017887141235969
a0_hplus  a1_gperp  -8.0975772285121e-06
a0_hplus  a2_gperp  1.3069356011795e-05
a0_hplus  a3_gperp  4.9215296985602e-05
a0_hplus  a4_gperp  -0.00020258219036011
a0_hplus  a5_gperp  0.00033952051708946
a0_hplus  a0_g0  2.0742221180395e-06
a0_hplus  a1_g0  -3.8287279481256e-05
a0_hplus  a2_g0  0.00024990342350899
a0_hplus  a3_g0  -0.00083464910754254
a0_hplus  a4_g0  0.0015567835992442
a0_hplus  a5_g0  -0.0018184450715885
a0_hplus  a0_hplus  1.5665677240797e-05
a0_hplus  a1_hplus  -0.00011795728715618
a0_hplus  a2_hplus  0.00044807026797806
a0_hplus  a3_hplus  -0.0012111286402169
a0_hplus  a4_hplus  0.0021954062814652
a0_hplus  a5_hplus  -0.0026295712727737
a0_hplus  a0_hperp  1.0706284462824e-05
a0_hplus  a1_hperp  -9.6871367812436e-05
a0_hplus  a2_hperp  0.00045946648626698
a0_hplus  a3_hperp  -0.0012963985480088
a0_hplus  a4_hperp  0.0023424914432188
a0_hplus  a5_hperp  -0.0028910235990256
a0_hplus  a0_htildeplus  9.0488950606924e-06
a0_hplus  a1_htildeplus  -6.5082648772642e-05
a0_hplus  a2_htildeplus  0.00028106536047157
a0_hplus  a3_htildeplus  -0.0006852495679143
a0_hplus  a4_htildeplus  0.0010070496607092
a0_hplus  a5_htildeplus  -0.00098166270612986
a0_hplus  a1_htildeperp  -4.9268624146933e-05
a0_hplus  a2_htildeperp  0.00023439310072593
a0_hplus  a3_htildeperp  -0.00070048803270433
a0_hplus  a4_htildeperp  0.0013490029238702
a0_hplus  a5_htildeperp  -0.0017457586501166
a1_hplus  a0_fplus  -8.494690483203e-06
a1_hplus  a1_fplus  0.00026746938569028
a1_hplus  a2_fplus  -0.0025640669125646
a1_hplus  a3_fplus  0.012008884616472
a1_hplus  a4_fplus  -0.030770262008036
a1_hplus  a5_fplus  0.048626813076818
a1_hplus  a0_fperp  -2.1836805318366e-05
a1_hplus  a1_fperp  0.00062971522467235
a1_hplus  a2_fperp  -0.0048480879722082
a1_hplus  a3_fperp  0.013915965078849
a1_hplus  a4_fperp  -0.021704676535371
a1_hplus  a5_fperp  0.021923757848353
a1_hplus  a0_f0  -5.2370951823051e-06
a1_hplus  a1_f0  9.815617167438e-05
a1_hplus  a2_f0  0.00015273688141374
a1_hplus  a3_f0  -0.0028879269100256
a1_hplus  a4_f0  0.0079653076493617
a1_hplus  a5_f0  -0.011016380720968
a1_hplus  a0_gplus  -3.0189630137318e-06
a1_hplus  a1_gplus  6.5909884634449e-05
a1_hplus  a2_gplus  -0.00014257273064843
a1_hplus  a3_gplus  -0.0014905613489196
a1_hplus  a4_gplus  0.00691594073237
a1_hplus  a5_gplus  -0.013455543253073
a1_hplus  a1_gperp  0.00019892081088652
a1_hplus  a2_gperp  -0.00068496530262746
a1_hplus  a3_gperp  0.00030680133620956
a1_hplus  a4_gperp  0.0017364291534837
a1_hplus  a5_gperp  -0.0037724214740452
a1_hplus  a0_g0  -2.547963609269e-05
a1_hplus  a1_g0  0.00080021028573641
a1_hplus  a2_g0  -0.0064130049428003
a1_hplus  a3_g0  0.021606914091354
a1_hplus  a4_g0  -0.039663774798005
a1_hplus  a5_g0  0.04606946193492
a1_hplus  a0_hplus  -0.00011795728715618
a1_hplus  a1_hplus  0.0022344931092229
a1_hplus  a2_hplus  -0.019083257284575
a1_hplus  a3_hplus  0.083306761906497
a1_hplus  a4_hplus  -0.18529887988796
a1_hplus  a5_hplus  0.24406293681012
a1_hplus  a0_hperp  -7.3115645984423e-05
a1_hplus  a1_hperp  0.0010485642336825
a1_hplus  a2_hperp  -0.0075236946352556
a1_hplus  a3_hperp  0.028185333415725
a1_hplus  a4_hperp  -0.061758319153219
a1_hplus  a5_hperp  0.087442598558084
a1_hplus  a0_htildeplus  -5.8922157171015e-05
a1_hplus  a1_htildeplus  0.00049145329295407
a1_hplus  a2_htildeplus  -0.0019533252741805
a1_hplus  a3_htildeplus  0.0042351211751511
a1_hplus  a4_htildeplus  -0.0056229947716581
a1_hplus  a5_htildeplus  0.0048871777282071
a1_hplus  a1_htildeperp  0.00036980660480553
a1_hplus  a2_htildeperp  -0.0014721690734121
a1_hplus  a3_htildeperp  0.0012704450709487
a1_hplus  a4_htildeperp  0.0043122272865706
a1_hplus  a5_htildeperp  -0.013254415701439
a2_hplus  a0_fplus  4.0779865447858e-05
a2_hplus  a1_fplus  -0.0019868499084116
a2_hplus  a2_fplus  0.026734403372895
a2_hplus  a3_fplus  -0.14437808204875
a2_hplus  a4_fplus  0.39149572823537
a2_hplus  a5_fplus  -0.63448140137189
a2_hplus  a0_fperp  9.8884178400888e-05
a2_hplus  a1_fperp  -0.0044630238522631
a2_hplus  a2_fperp  0.049842875005829
a2_hplus  a3_fperp  -0.17615542851482
a2_hplus  a4_fperp  0.32287955954756
a2_hplus  a5_fperp  -0.37307204063964
a2_hplus  a0_f0  2.831491948619e-05
a2_hplus  a1_f0  -0.00072820787555523
a2_hplus  a2_f0  0.0044927365823346
a2_hplus  a3_f0  -0.00094519786249148
a2_hplus  a4_f0  -0.01985896860992
a2_hplus  a5_f0  0.040738118312704
a2_hplus  a0_gplus  1.7914141062366e-05
a2_hplus  a1_gplus  -0.00052077786351534
a2_hplus  a2_gplus  0.0031750685537298
a2_hplus  a3_gplus  0.0058808056039415
a2_hplus  a4_gplus  -0.050215334498073
a2_hplus  a5_gplus  0.10986056033147
a2_hplus  a1_gperp  -0.0015782684959476
a2_hplus  a2_gperp  0.012555165139526
a2_hplus  a3_gperp  -0.02587259029263
a2_hplus  a4_gperp  0.020475587391242
a2_hplus  a5_gperp  -0.0016358988857961
a2_hplus  a0_g0  0.00011420280789519
a2_hplus  a1_g0  -0.0052104998703557
a2_hplus  a2_g0  0.057431129633927
a2_hplus  a3_g0  -0.20964213857464
a2_hplus  a4_g0  0.39503469434684
a2_hplus  a5_g0  -0.46569443940321
a2_hplus  a0_hplus  0.00044807026797806
a2_hplus  a1_hplus  -0.019083257284575
a2_hplus  a2_hplus  0.27492805227613
a2_hplus  a3_hplus  -1.6168312099269
a2_hplus  a4_hplus  4.0473676373203
a2_hplus  a5_hplus  -5.6392923891186
a2_hplus  a0_hperp  0.00021814062288013
a2_hplus  a1_hperp  -0.0054828807933956
a2_hplus  a2_hperp  0.06091800541156
a2_hplus  a3_hperp  -0.28150865014839
a2_hplus  a4_hperp  0.68880098061612
a2_hplus  a5_hperp  -1.0404996160435
a2_hplus  a0_htildeplus  0.00018863474398403
a2_hplus  a1_htildeplus  -0.0021717083086227
a2_hplus  a2_htildeplus  0.014201219443864
a2_hplus  a3_htildeplus  -0.035558355208207
a2_hplus  a4_htildeplus  0.047923706697422
a2_hplus  a5_htildeplus  -0.041195383566446
a2_hplus  a1_htildeperp  -0.0015431593418919
a2_hplus  a2_htildeperp  0.0079425632268453
a2_hplus  a3_htildeperp  0.0049584152070328
a2_hplus  a4_htildeperp  -0.082807163417205
a2_hplus  a5_htildeperp  0.19453608883546
a3_hplus  a0_fplus  -9.1526072694935e-05
a3_hplus  a1_fplus  0.0058220116349038
a3_hplus  a2_fplus  -0.092769100680033
a3_hplus  a3_fplus  0.54961713893623
a3_hplus  a4_fplus  -1.5611520525676
a3_hplus  a5_fplus  2.6005288796423
a3_hplus  a0_fperp  -0.0001965224587672
a3_hplus  a1_fperp  0.012277248728262
a3_hplus  a2_fperp  -0.16526840799937
a3_hplus  a3_fperp  0.66259498124516
a3_hplus  a4_fperp  -1.3296305087748
a3_hplus  a5_fperp  1.6386909808862
a3_hplus  a0_f0  -0.00013861846875581
a3_hplus  a1_f0  0.0027703070486568
a3_hplus  a2_f0  -0.029196348816356
a3_hplus  a3_f0  0.12303078103315
a3_hplus  a4_f0  -0.26126225395053
a3_hplus  a5_f0  0.3266611204955
a3_hplus  a0_gplus  -5.4258360152402e-05
a3_hplus  a1_gplus  0.0018950015061442
a3_hplus  a2_gplus  -0.018375553534444
a3_hplus  a3_gplus  0.032064009998089
a3_hplus  a4_gplus  0.020463052372631
a3_hplus  a5_gplus  -0.12688157829438
a3_hplus  a1_gperp  0.0051193044910874
a3_hplus  a2_gperp  -0.049547854150151
a3_hplus  a3_gperp  0.093960481247128
a3_hplus  a4_gperp  -0.039818372442749
a3_hplus  a5_gperp  -0.070467961905269
a3_hplus  a0_g0  -0.00022059647353137
a3_hplus  a1_g0  0.013731435505863
a3_hplus  a2_g0  -0.18544136920031
a3_hplus  a3_g0  0.74217348382638
a3_hplus  a4_g0  -1.4858168734248
a3_hplus  a5_g0  1.8260714804878
a3_hplus  a0_hplus  -0.0012111286402169
a3_hplus  a1_hplus  0.083306761906497
a3_hplus  a2_hplus  -1.6168312099269
a3_hplus  a3_hplus  11.72612550665
a3_hplus  a4_hplus  -31.550846936567
a3_hplus  a5_hplus  45.440979327454
a3_hplus  a0_hperp  -0.00039380367535167
a3_hplus  a1_hperp  0.01374422739051
a3_hplus  a2_hperp  -0.19175095868714
a3_hplus  a3_hperp  1.0350759165485
a3_hplus  a4_hperp  -2.7721802515263
a3_hplus  a5_hperp  4.4202361715215
a3_hplus  a0_htildeplus  -0.00042600303563331
a3_hplus  a1_htildeplus  0.0061141411426233
a3_hplus  a2_htildeplus  -0.054807984930667
a3_hplus  a3_htildeplus  0.17180877195495
a3_hplus  a4_htildeplus  -0.29303983459565
a3_hplus  a5_htildeplus  0.3216470814321
a3_hplus  a1_htildeperp  0.0045701258580063
a3_hplus  a2_htildeperp  -0.041712257666231
a3_hplus  a3_htildeperp  0.15420553613065
a3_hplus  a4_htildeperp  -0.31213659162791
a3_hplus  a5_htildeperp  0.40798542392181
a4_hplus  a0_fplus  0.00011849016997603
a4_hplus  a1_fplus  -0.0094648281347647
a4_hplus  a2_fplus  0.16955567304147
a4_hplus  a3_fplus  -1.0736940872354
a4_hplus  a4_fplus  3.1482442747708
a4_hplus  a5_fplus  -5.3366751070244
a4_hplus  a0_fperp  0.00021152695516478
a4_hplus  a1_fperp  -0.018700195286028
a4_hplus  a2_fperp  0.28906447776065
a4_hplus  a3_fperp  -1.2726259877014
a4_hplus  a4_fperp  2.710003387985
a4_hplus  a5_fperp  -3.4707758008199
a4_hplus  a0_f0  0.00034382227573221
a4_hplus  a1_f0  -0.0054418143005762
a4_hplus  a2_f0  0.06815697671241
a4_hplus  a3_f0  -0.39449098794284
a4_hplus  a4_f0  0.9773418825329
a4_hplus  a5_f0  -1.3264637788931
a4_hplus  a0_gplus  9.190289236671e-05
a4_hplus  a1_gplus  -0.0036822535398551
a4_hplus  a2_gplus  0.043695750528413
a4_hplus  a3_gplus  -0.13383664989352
a4_hplus  a4_gplus  0.1884461618693
a4_hplus  a5_gplus  -0.14657964041666
a4_hplus  a1_gperp  -0.0089309655363806
a4_hplus  a2_gperp  0.09304788611714
a4_hplus  a3_gperp  -0.14764170574406
a4_hplus  a4_gperp  -0.037354977129849
a4_hplus  a5_gperp  0.32487893802112
a4_hplus  a0_g0  0.00021250398185177
a4_hplus  a1_g0  -0.020114863731987
a4_hplus  a2_g0  0.32090553596442
a4_hplus  a3_g0  -1.385027980607
a4_hplus  a4_g0  2.9104019534556
a4_hplus  a5_g0  -3.6920016233588
a4_hplus  a0_hplus  0.0021954062814652
a4_hplus  a1_hplus  -0.18529887988796
a4_hplus  a2_hplus  4.0473676373203
a4_hplus  a3_hplus  -31.550846936567
a4_hplus  a4_hplus  87.090546636598
a4_hplus  a5_hplus  -127.29653816981
a4_hplus  a0_hperp  0.0004926084866162
a4_hplus  a1_hperp  -0.02005751194459
a4_hplus  a2_hperp  0.32728220314642
a4_hplus  a3_hperp  -1.9891567834246
a4_hplus  a4_hperp  5.6640296836401
a4_hplus  a5_hperp  -9.3429277921448
a4_hplus  a0_htildeplus  0.00068751644261359
a4_hplus  a1_htildeplus  -0.010778249951516
a4_hplus  a2_htildeplus  0.11171229740363
a4_hplus  a3_htildeplus  -0.39678984599658
a4_hplus  a4_htildeplus  0.7542180186097
a4_hplus  a5_htildeplus  -0.9008243654648
a4_hplus  a1_htildeperp  -0.008643243134645
a4_hplus  a2_htildeperp  0.10460816613035
a4_hplus  a3_htildeperp  -0.58568975677482
a4_hplus  a4_htildeperp  1.6229982673447
a4_hplus  a5_htildeperp  -2.6423524953928
a5_hplus  a0_fplus  -9.7702767284004e-05
a5_hplus  a1_fplus  0.0099895753184759
a5_hplus  a2_fplus  -0.19602637940721
a5_hplus  a3_fplus  1.3006570401901
a5_hplus  a4_fplus  -3.8933787620701
a5_hplus  a5_fplus  6.66769044848
a5_hplus  a0_fperp  -0.00013321926869467
a5_hplus  a1_fperp  0.018557266003543
a5_hplus  a2_fperp  -0.32197223073319
a5_hplus  a3_fperp  1.5154657337473
a5_hplus  a4_fperp  -3.3514337611514
a5_hplus  a5_fperp  4.3936100540614
a5_hplus  a0_f0  -0.0004750626274475
a5_hplus  a1_f0  0.0063731506169733
a5_hplus  a2_f0  -0.088789644101181
a5_hplus  a3_f0  0.59564311613596
a5_hplus  a4_f0  -1.5536467140041
a5_hplus  a5_f0  2.1581965352472
a5_hplus  a0_gplus  -9.6498797511457e-05
a5_hplus  a1_gplus  0.0043957665183823
a5_hplus  a2_gplus  -0.058142044567083
a5_hplus  a3_gplus  0.21193983110253
a5_hplus  a4_gplus  -0.38732986935433
a5_hplus  a5_gplus  0.44767043988005
a5_hplus  a1_gperp  0.0098389946705925
a5_hplus  a2_gperp  -0.10788607036987
a5_hplus  a3_gperp  0.14831341999288
a5_hplus  a4_gperp  0.13528671067887
a5_hplus  a5_gperp  -0.54092429206329
a5_hplus  a0_g0  -8.037919903245e-05
a5_hplus  a1_g0  0.019016656588152
a5_hplus  a2_g0  -0.35184315950131
a5_hplus  a3_g0  1.5995651791712
a5_hplus  a4_g0  -3.471802692427
a5_hplus  a5_g0  4.5016624739162
a5_hplus  a0_hplus  -0.0026295712727737
a5_hplus  a1_hplus  0.24406293681012
a5_hplus  a2_hplus  -5.6392923891186
a5_hplus  a3_hplus  45.440979327454
a5_hplus  a4_hplus  -127.29653816981
a5_hplus  a5_hplus  188.4348340194
a5_hplus  a0_hperp  -0.00044083972406292
a5_hplus  a1_hperp  0.019338113947992
a5_hplus  a2_hperp  -0.35839623863245
a5_hplus  a3_hperp  2.3788563728659
a5_hplus  a4_hperp  -7.0510285241078
a5_hplus  a5_hperp  11.87782399142
a5_hplus  a0_htildeplus  -0.00076694449001631
a5_hplus  a1_htildeplus  0.01249996810001
a5_hplus  a2_htildeplus  -0.13973523499562
a5_hplus  a3_htildeplus  0.53075612365485
a5_hplus  a4_htildeplus  -1.0656635799218
a5_hplus  a5_htildeplus  1.328146469841
a5_hplus  a1_htildeperp  0.010572172631347
a5_hplus  a2_htildeperp  -0.14717940893745
a5_hplus  a3_htildeperp  0.94984345564082
a5_hplus  a4_htildeperp  -2.8163332982981
a5_hplus  a5_htildeperp  4.7446432148251
a0_hperp  a0_fplus  5.7088270841211e-07
a0_hperp  a1_fplus  -8.2543591056389e-06
a0_hperp  a2_fplus  4.7373331284069e-05
a0_hperp  a3_fplus  -0.00016938607449195
a0_hperp  a4_fplus  0.00038627434205689
a0_hperp  a5_fplus  -0.00058200339630984
a0_hperp  a0_fperp  1.4250069625737e-06
a0_hperp  a1_fperp  -1.8285311563031e-05
a0_hperp  a2_fperp  6.3990694210668e-05
a0_hperp  a3_fperp  -2.9014945022962e-05
a0_hperp  a4_fperp  -0.00017968104018021
a0_hperp  a5_fperp  0.00039880224678385
a0_hperp  a0_f0  6.4407221894482e-07
a0_hperp  a1_f0  -5.909083597722e-06
a0_hperp  a2_f0  -1.3234992249691e-05
a0_hperp  a3_f0  0.00016444915744983
a0_hperp  a4_f0  -0.00043199074785881
a0_hperp  a5_f0  0.00059659889718711
a0_hperp  a0_gplus  1.9002187260132e-07
a0_hperp  a1_gplus  -2.1332442423577e-06
a0_hperp  a2_gplus  -7.198742234752e-08
a0_hperp  a3_gplus  4.9749358325446e-05
a0_hperp  a4_gplus  -0.00018996887454321
a0_hperp  a5_gplus  0.00036213944414281
a0_hperp  a1_gperp  -6.7928573095051e-06
a0_hperp  a2_gperp  1.3685661076773e-06
a0_hperp  a3_gperp  7.1170758952026e-05
a0_hperp  a4_gperp  -0.00020716054284036
a0_hperp  a5_gperp  0.00031328440748438
a0_hperp  a0_g0  1.7227914904953e-06
a0_hperp  a1_g0  -3.1045231166277e-05
a0_hperp  a2_g0  0.00019714947034742
a0_hperp  a3_g0  -0.0006513075036551
a0_hperp  a4_g0  0.0012112265376914
a0_hperp  a5_g0  -0.0014170373922541
a0_hperp  a0_hplus  1.0706284462824e-05
a0_hperp  a1_hplus  -7.3115645984423e-05
a0_hperp  a2_hplus  0.00021814062288013
a0_hperp  a3_hplus  -0.00039380367535167
a0_hperp  a4_hplus  0.0004926084866162
a0_hperp  a5_hplus  -0.00044083972406292
a0_hperp  a0_hperp  8.9847404008892e-06
a0_hperp  a1_hperp  -9.2579908053232e-05
a0_hperp  a2_hperp  0.0005064244713117
a0_hperp  a3_hperp  -0.0017063586999319
a0_hperp  a4_hperp  0.0036365571352102
a0_hperp  a5_hperp  -0.0051426611255057
a0_hperp  a0_htildeplus  6.7775271642694e-06
a0_hperp  a1_htildeplus  -4.8870978933994e-05
a0_hperp  a2_htildeplus  0.00020218201432289
a0_hperp  a3_htildeplus  -0.0005045098030374
a0_hperp  a4_htildeplus  0.00078476904384057
a0_hperp  a5_htildeplus  -0.00081322815992757
a0_hperp  a1_htildeperp  -3.6655216596714e-05
a0_hperp  a2_htildeperp  0.00017314027940638
a0_hperp  a3_htildeperp  -0.00056318436279652
a0_hperp  a4_htildeperp  0.0012027465555746
a0_hperp  a5_htildeperp  -0.0016964312892829
a1_hperp  a0_fplus  -9.771334189251e-06
a1_hperp  a1_fplus  0.00024867857555564
a1_hperp  a2_fplus  -0.0019570315335615
a1_hperp  a3_fplus  0.0081224924313718
a1_hperp  a4_fplus  -0.019402117427521
a1_hperp  a5_fplus  0.029176791064262
a1_hperp  a0_fperp  -2.4937272307409e-05
a1_hperp  a1_fperp  0.00056358380690626
a1_hperp  a2_fperp  -0.0034999713771556
a1_hperp  a3_fperp  0.0088399510451168
a1_hperp  a4_fperp  -0.012471064665956
a1_hperp  a5_fperp  0.011497517915429
a1_hperp  a0_f0  -7.584326174416e-06
a1_hperp  a1_f0  0.00015665965505139
a1_hperp  a2_f0  0.00016342672582507
a1_hperp  a3_f0  -0.004230620861492
a1_hperp  a4_f0  0.012364224569076
a1_hperp  a5_f0  -0.018032832477147
a1_hperp  a0_gplus  -2.7062387451973e-06
a1_hperp  a1_gplus  5.0448435716403e-05
a1_hperp  a2_gplus  0.00011788963424121
a1_hperp  a3_gplus  -0.0025732806496979
a1_hperp  a4_gplus  0.0092254342623907
a1_hperp  a5_gplus  -0.016658523759764
a1_hperp  a1_gperp  0.00015245994049524
a1_hperp  a2_gperp  1.8152524514507e-05
a1_hperp  a3_gperp  -0.0017831501110277
a1_hperp  a4_gperp  0.0047486368173523
a1_hperp  a5_gperp  -0.0065944713665466
a1_hperp  a0_g0  -2.8923296354878e-05
a1_hperp  a1_g0  0.00077042466066545
a1_hperp  a2_g0  -0.0054490459150203
a1_hperp  a3_g0  0.018094584184456
a1_hperp  a4_g0  -0.033458780040323
a1_hperp  a5_g0  0.039085513703876
a1_hperp  a0_hplus  -9.6871367812436e-05
a1_hperp  a1_hplus  0.0010485642336825
a1_hperp  a2_hplus  -0.0054828807933956
a1_hperp  a3_hplus  0.01374422739051
a1_hperp  a4_hplus  -0.02005751194459
a1_hperp  a5_hplus  0.019338113947992
a1_hperp  a0_hperp  -9.2579908053232e-05
a1_hperp  a1_hperp  0.0017230959051747
a1_hperp  a2_hperp  -0.015755902299531
a1_hperp  a3_hperp  0.078475968329295
a1_hperp  a4_hperp  -0.20999664550127
a1_hperp  a5_hperp  0.3392829631413
a1_hperp  a0_htildeplus  -5.5617032272482e-05
a1_hperp  a1_htildeplus  0.00043531161847958
a1_hperp  a2_htildeplus  -0.0012672994201858
a1_hperp  a3_htildeplus  0.0028950535720413
a1_hperp  a4_htildeplus  -0.0051837138836579
a1_hperp  a5_htildeplus  0.0062851939171531
a1_hperp  a1_htildeperp  0.00036262611062515
a1_hperp  a2_htildeperp  -0.0020658109157669
a1_hperp  a3_htildeperp  0.010947035350851
a1_hperp  a4_htildeperp  -0.032224266976483
a1_hperp  a5_htildeperp  0.054792685695256
a2_hperp  a0_fplus  6.2985279301413e-05
a2_hperp  a1_fplus  -0.0021737450881855
a2_hperp  a2_fplus  0.024058301336902
a2_hperp  a3_fplus  -0.12163824543968
a2_hperp  a4_fplus  0.31986646666765
a2_hperp  a5_fplus  -0.50625992617171
a2_hperp  a0_fperp  0.00015851198936147
a2_hperp  a1_fperp  -0.0049388740698459
a2_hperp  a2_fperp  0.044578409014448
a2_hperp  a3_fperp  -0.14692887029123
a2_hperp  a4_fperp  0.26005071174594
a2_hperp  a5_fperp  -0.29253560695837
a2_hperp  a0_f0  4.4019356340321e-05
a2_hperp  a1_f0  -0.00084898446710856
a2_hperp  a2_f0  -0.0030891048336067
a2_hperp  a3_f0  0.047758503094285
a2_hperp  a4_f0  -0.14089504089393
a2_hperp  a5_f0  0.20824289591881
a2_hperp  a0_gplus  1.8567009660972e-05
a2_hperp  a1_gplus  -0.00032507433160499
a2_hperp  a2_gplus  -0.0016338966095636
a2_hperp  a3_gplus  0.031034168564622
a2_hperp  a4_gplus  -0.11410235527091
a2_hperp  a5_gplus  0.20829348488324
a2_hperp  a1_gperp  -0.0011038629018378
a2_hperp  a2_gperp  0.0017239434730357
a2_hperp  a3_gperp  0.0072194573971231
a2_hperp  a4_gperp  -0.026715597162397
a2_hperp  a5_gperp  0.039889047166798
a2_hperp  a0_g0  0.00018451030836211
a2_hperp  a1_g0  -0.0059919854657338
a2_hperp  a2_g0  0.054077937201719
a2_hperp  a3_g0  -0.19581351861138
a2_hperp  a4_g0  0.37350594050964
a2_hperp  a5_g0  -0.4421503045344
a2_hperp  a0_hplus  0.00045946648626698
a2_hperp  a1_hplus  -0.0075236946352556
a2_hperp  a2_hplus  0.06091800541156
a2_hperp  a3_hplus  -0.19175095868714
a2_hperp  a4_hplus  0.32728220314642
a2_hperp  a5_hplus  -0.35839623863245
a2_hperp  a0_hperp  0.0005064244713117
a2_hperp  a1_hperp  -0.015755902299531
a2_hperp  a2_hperp  0.22550457597607
a2_hperp  a3_hperp  -1.451138323668
a2_hperp  a4_hperp  4.333811115564
a2_hperp  a5_hperp  -7.389703957066
a2_hperp  a0_htildeplus  0.00024415457457323
a2_hperp  a1_htildeplus  -0.0019795838324624
a2_hperp  a2_htildeplus  0.004101869307918
a2_hperp  a3_htildeplus  -0.024836377301655
a2_hperp  a4_htildeplus  0.076739512454445
a2_hperp  a5_htildeplus  -0.11768612480173
a2_hperp  a1_htildeperp  -0.0023437765798513
a2_hperp  a2_htildeperp  0.02886083671384
a2_hperp  a3_htildeperp  -0.25956970894153
a2_hperp  a4_htildeperp  0.88141255948443
a2_hperp  a5_htildeperp  -1.5807524993461
a3_hperp  a0_fplus  -0.00021982655956008
a3_hperp  a1_fplus  0.0089286544590411
a3_hperp  a2_fplus  -0.11716252278271
a3_hperp  a3_fplus  0.69677847106011
a3_hperp  a4_fplus  -1.9983520454391
a3_hperp  a5_fplus  3.3221021911406
a3_hperp  a0_fperp  -0.00055146529193521
a3_hperp  a1_fperp  0.020018072202367
a3_hperp  a2_fperp  -0.20844998821702
a3_hperp  a3_fperp  0.77618537011315
a3_hperp  a4_fperp  -1.5043913550791
a3_hperp  a5_fperp  1.8006093964099
a3_hperp  a0_f0  -0.0001661496812949
a3_hperp  a1_f0  -7.9384004517027e-05
a3_hperp  a2_f0  0.076933748585533
a3_hperp  a3_f0  -0.45579564332161
a3_hperp  a4_f0  1.0898173346621
a3_hperp  a5_f0  -1.4701379836067
a3_hperp  a0_gplus  -7.947855451188e-05
a3_hperp  a1_gplus  0.00043048661150773
a3_hperp  a2_gplus  0.029618924217264
a3_hperp  a3_gplus  -0.27040339023877
a3_hperp  a4_gplus  0.8711423370841
a3_hperp  a5_gplus  -1.5053376046042
a3_hperp  a1_gperp  0.0023956996956059
a3_hperp  a2_gperp  0.042029867013498
a3_hperp  a3_gperp  -0.21498999533625
a3_hperp  a4_gperp  0.4477351935244
a3_hperp  a5_gperp  -0.54754085694217
a3_hperp  a0_g0  -0.00063608185508596
a3_hperp  a1_g0  0.021288843265447
a3_hperp  a2_g0  -0.20474986307979
a3_hperp  a3_g0  0.84802376218634
a3_hperp  a4_g0  -1.7722987106612
a3_hperp  a5_g0  2.2168255838078
a3_hperp  a0_hplus  -0.0012963985480088
a3_hperp  a1_hplus  0.028185333415725
a3_hperp  a2_hplus  -0.28150865014839
a3_hperp  a3_hplus  1.0350759165485
a3_hperp  a4_hplus  -1.9891567834246
a3_hperp  a5_hplus  2.3788563728659
a3_hperp  a0_hperp  -0.0017063586999319
a3_hperp  a1_hperp  0.078475968329295
a3_hperp  a2_hperp  -1.451138323668
a3_hperp  a3_hperp  10.837655549125
a3_hperp  a4_hperp  -34.313008806795
a3_hperp  a5_hperp  60.198278928184
a3_hperp  a0_htildeplus  -0.00061771733227106
a3_hperp  a1_htildeplus  0.0033676140677794
a3_hperp  a2_htildeplus  0.04095451186747
a3_hperp  a3_htildeplus  0.095927663505564
a3_hperp  a4_htildeplus  -0.64957005608309
a3_hperp  a5_htildeplus  1.166935928384
a3_hperp  a1_htildeperp  0.011927130017599
a3_hperp  a2_htildeperp  -0.25124198357252
a3_hperp  a3_htildeperp  2.7829072194837
a3_hperp  a4_htildeperp  -9.8717057843552
a3_hperp  a5_htildeperp  17.998084776548
a4_hperp  a0_fplus  0.00046828857478071
a4_hperp  a1_fplus  -0.020700732644901
a4_hperp  a2_fplus  0.2961919489971
a4_hperp  a3_fplus  -1.932187509484
a4_hperp  a4_fplus  5.7872969858665
a4_hperp  a5_fplus  -9.8410050666461
a4_hperp  a0_fperp  0.0011766918694197
a4_hperp  a1_fperp  -0.045785739287713
a4_hperp  a2_fperp  0.50810296689685
a4_hperp  a3_fperp  -2.024581670897
a4_hperp  a4_fperp  4.1132185567103
a4_hperp  a5_fperp  -5.0697949611667
a4_hperp  a0_f0  0.0003986309019027
a4_hperp  a1_f0  0.0068298990025696
a4_hperp  a2_f0  -0.31679016866999
a4_hperp  a3_f0  1.6114023488867
a4_hperp  a4_f0  -3.5986048692875
a4_hperp  a5_f0  4.6798531224931
a4_hperp  a0_gplus  0.00019849332227178
a4_hperp  a1_gplus  0.00075916391120145
a4_hperp  a2_gplus  -0.11835312706258
a4_hperp  a3_gplus  0.92718318793144
a4_hperp  a4_gplus  -2.8459131704999
a4_hperp  a5_gplus  4.8063361766808
a4_hperp  a1_gperp  -0.0012639253990205
a4_hperp  a2_gperp  -0.21099972006475
a4_hperp  a3_gperp  0.92872741644916
a4_hperp  a4_gperp  -1.8200541104719
a4_hperp  a5_gperp  2.1583708808429
a4_hperp  a0_g0  0.0013331541450414
a4_hperp  a1_g0  -0.043447150252036
a4_hperp  a2_g0  0.41974627706455
a4_hperp  a3_g0  -1.9677641716133
a4_hperp  a4_g0  4.4282278288627
a4_hperp  a5_g0  -5.7644693900434
a4_hperp  a0_hplus  0.0023424914432188
a4_hperp  a1_hplus  -0.061758319153219
a4_hperp  a2_hplus  0.68880098061612
a4_hperp  a3_hplus  -2.7721802515263
a4_hperp  a4_hplus  5.6640296836401
a4_hperp  a5_hplus  -7.0510285241078
a4_hperp  a0_hperp  0.0036365571352102
a4_hperp  a1_hperp  -0.20999664550127
a4_hperp  a2_hperp  4.333811115564
a4_hperp  a3_hperp  -34.313008806795
a4_hperp  a4_hperp  111.19661969926
a4_hperp  a5_hperp  -197.69185992661
a4_hperp  a0_htildeplus  0.00097053829030257
a4_hperp  a1_htildeplus  -0.00030983361632696
a4_hperp  a2_htildeplus  -0.21281059942106
a4_hperp  a3_htildeplus  -0.18955317143031
a4_hperp  a4_htildeplus  2.1321300449586
a4_hperp  a5_htildeplus  -4.0190619012997
a4_hperp  a1_htildeperp  -0.033766348256441
a4_hperp  a2_htildeperp  0.84620629725307
a4_hperp  a3_htildeperp  -9.8522608820999
a4_hperp  a4_htildeperp  35.284867093182
a4_hperp  a5_htildeperp  -64.561729999788
a5_hperp  a0_fplus  -0.00065943958480333
a5_hperp  a1_fplus  0.030516046807175
a5_hperp  a2_fplus  -0.45712789542268
a5_hperp  a3_fplus  3.1414696548509
a5_hperp  a4_fplus  -9.6206262958363
a5_hperp  a5_fplus  16.535661238612
a5_hperp  a0_fperp  -0.0016562547438142
a5_hperp  a1_fperp  0.066851102588897
a5_hperp  a2_fperp  -0.76627119975656
a5_hperp  a3_fperp  3.1781789354773
a5_hperp  a4_fperp  -6.6341474390606
a5_hperp  a5_fperp  8.3117687189872
a5_hperp  a0_f0  -0.00062120172796098
a5_hperp  a1_f0  -0.01680727601812
a5_hperp  a2_f0  0.61609708649975
a5_hperp  a3_f0  -2.9788236601826
a5_hperp  a4_f0  6.4728897274004
a5_hperp  a5_f0  -8.2849971750174
a5_hperp  a0_gplus  -0.00030743892528094
a5_hperp  a1_gplus  -0.0030007377486285
a5_hperp  a2_gplus  0.22888015861881
a5_hperp  a3_gplus  -1.692894186823
a5_hperp  a4_gplus  5.0884892605198
a5_hperp  a5_gplus  -8.5058275824598
a5_hperp  a1_gperp  -0.0027935130541239
a5_hperp  a2_gperp  0.43733012355091
a5_hperp  a3_gperp  -1.8483552108999
a5_hperp  a4_gperp  3.5549374828732
a5_hperp  a5_gperp  -4.1773024114923
a5_hperp  a0_g0  -0.0018411955328344
a5_hperp  a1_g0  0.057766528465631
a5_hperp  a2_g0  -0.55130511693252
a5_hperp  a3_g0  2.8645744042634
a5_hperp  a4_g0  -6.7939109831876
a5_hperp  a5_g0  9.0745113400515
a5_hperp  a0_hplus  -0.0028910235990256
a5_hperp  a1_hplus  0.087442598558084
a5_hperp  a2_hplus  -1.0404996160435
a5_hperp  a3_hplus  4.4202361715215
a5_hperp  a4_hplus  -9.3429277921448
a5_hperp  a5_hplus  11.87782399142
a5_hperp  a0_hperp  -0.0051426611255057
a5_hperp  a1_hperp  0.3392829631413
a5_hperp  a2_hperp  -7.389703957066
a5_hperp  a3_hperp  60.198278928184
a5_hperp  a4_hperp  -197.69185992661
a5_hperp  a5_hperp  355.0369875397
a5_hperp  a0_htildeplus  -0.0010130781039082
a5_hperp  a1_htildeplus  -0.0070559422289314
a5_hperp  a2_htildeplus  0.44144794604348
a5_hperp  a3_htildeplus  0.22317857234248
a5_hperp  a4_htildeplus  -3.7527109740502
a5_hperp  a5_htildeplus  7.2383644485182
a5_hperp  a1_htildeperp  0.056445085234374
a5_hperp  a2_htildeperp  -1.5210597093779
a5_hperp  a3_htildeperp  18.069042914413
a5_hperp  a4_htildeperp  -64.960133592307
a5_hperp  a5_htildeperp  119.02496147369
a0_htildeplus  a0_fplus  3.207135791435e-07
a0_htildeplus  a1_fplus  -4.051679281953e-06
a0_htildeplus  a2_fplus  3.7677667220293e-05
a0_htildeplus  a3_fplus  -0.00019693565791685
a0_htildeplus  a4_fplus  0.0005431691990626
a0_htildeplus  a5_fplus  -0.00089932784256809
a0_htildeplus  a0_fperp  6.1827735938282e-07
a0_htildeplus  a1_fperp  -8.6804211161344e-06
a0_htildeplus  a2_fperp  4.3548575284957e-05
a0_htildeplus  a3_fperp  -4.3111631959731e-05
a0_htildeplus  a4_fperp  -7.471259932924e-05
a0_htildeplus  a5_fperp  0.00022208925619303
a0_htildeplus  a0_f0  1.5882992396981e-06
a0_htildeplus  a1_f0  -1.7185338470893e-05
a0_htildeplus  a2_f0  8.1081825768657e-05
a0_htildeplus  a3_f0  -0.00019913251485145
a0_htildeplus  a4_f0  0.0003018374213399
a0_htildeplus  a5_f0  -0.00032035544695382
a0_htildeplus  a0_gplus  4.1516898357321e-07
a0_htildeplus  a1_gplus  -5.0422079021996e-06
a0_htildeplus  a2_gplus  8.0675411975489e-06
a0_htildeplus  a3_gplus  9.1620134722256e-05
a0_htildeplus  a4_gplus  -0.00041195825458162
a0_htildeplus  a5_gplus  0.00080422955460676
a0_htildeplus  a1_gperp  -1.5205738764655e-05
a0_htildeplus  a2_gperp  2.7165728003959e-05
a0_htildeplus  a3_gperp  7.2557760346598e-05
a0_htildeplus  a4_gperp  -0.0003171443743671
a0_htildeplus  a5_gperp  0.00052547897733892
a0_htildeplus  a0_g0  1.246505220641e-06
a0_htildeplus  a1_g0  -1.7938168642292e-05
a0_htildeplus  a2_g0  0.00012334765823256
a0_htildeplus  a3_g0  -0.00043842563599419
a0_htildeplus  a4_g0  0.00085284812241512
a0_htildeplus  a5_g0  -0.0010281950637309
a0_htildeplus  a0_hplus  9.0488950606924e-06
a0_htildeplus  a1_hplus  -5.8922157171015e-05
a0_htildeplus  a2_hplus  0.00018863474398403
a0_htildeplus  a3_hplus  -0.00042600303563331
a0_htildeplus  a4_hplus  0.00068751644261359
a0_htildeplus  a5_hplus  -0.00076694449001631
a0_htildeplus  a0_hperp  6.7775271642694e-06
a0_htildeplus  a1_hperp  -5.5617032272482e-05
a0_htildeplus  a2_hperp  0.00024415457457323
a0_htildeplus  a3_hperp  -0.00061771733227106
a0_htildeplus  a4_hperp  0.00097053829030257
a0_htildeplus  a5_hperp  -0.0010130781039082
a0_htildeplus  a0_htildeplus  8.7211202558805e-06
a0_htildeplus  a1_htildeplus  -7.3615568584733e-05
a0_htildeplus  a2_htildeplus  0.00035793880245358
a0_htildeplus  a3_htildeplus  -0.0010119941336995
a0_htildeplus  a4_htildeplus  0.0017327896086491
a0_htildeplus  a5_htildeplus  -0.001941606376289
a0_htildeplus  a1_htildeperp  -5.5198911725238e-05
a0_htildeplus  a2_htildeperp  0.00030445793611325
a0_htildeplus  a3_htildeperp  -0.0010541775617658
a0_htildeplus  a4_htildeperp  0.0022805479584692
a0_htildeplus  a5_htildeperp  -0.0032322050034657
a1_htildeplus  a0_fplus  -3.4031740016672e-06
a1_htildeplus  a1_fplus  6.7554609222716e-05
a1_htildeplus  a2_fplus  -0.00071185066692347
a1_htildeplus  a3_fplus  0.0026729162531475
a1_htildeplus  a4_fplus  -0.0053904620108554
a1_htildeplus  a5_fplus  0.0070888523722118
a1_htildeplus  a0_fperp  -6.277045879164e-06
a1_htildeplus  a1_fperp  0.00016577286676045
a1_htildeplus  a2_fperp  -0.0015672936859192
a1_htildeplus  a3_fperp  0.0043991019629814
a1_htildeplus  a4_fperp  -0.0062516516891834
a1_htildeplus  a5_fperp  0.0055386616387873
a1_htildeplus  a0_f0  -1.8171031315416e-05
a1_htildeplus  a1_f0  0.00059616980394108
a1_htildeplus  a2_f0  -0.0053480888289163
a1_htildeplus  a3_f0  0.018253130703294
a1_htildeplus  a4_f0  -0.033294037915615
a1_htildeplus  a5_f0  0.038382060428213
a1_htildeplus  a0_gplus  -4.7121371280898e-06
a1_htildeplus  a1_gplus  0.00015820381944205
a1_htildeplus  a2_gplus  -0.0014512816160345
a1_htildeplus  a3_gplus  0.0052449301445556
a1_htildeplus  a4_gplus  -0.010386970072505
a1_htildeplus  a5_gplus  0.013234523537566
a1_htildeplus  a1_gperp  0.00047563082087379
a1_htildeplus  a2_gperp  -0.0036574809744484
a1_htildeplus  a3_gperp  0.0093231405248004
a1_htildeplus  a4_gperp  -0.012190353409092
a1_htildeplus  a5_gperp  0.0099544549059068
a1_htildeplus  a0_g0  -1.6987534253458e-05
a1_htildeplus  a1_g0  0.00036327976525013
a1_htildeplus  a2_g0  -0.0031122791833168
a1_htildeplus  a3_g0  0.0095118827462995
a1_htildeplus  a4_g0  -0.015536103131757
a1_htildeplus  a5_g0  0.01643645529097
a1_htildeplus  a0_hplus  -6.5082648772642e-05
a1_htildeplus  a1_hplus  0.00049145329295407
a1_htildeplus  a2_hplus  -0.0021717083086227
a1_htildeplus  a3_hplus  0.0061141411426233
a1_htildeplus  a4_hplus  -0.010778249951516
a1_htildeplus  a5_hplus  0.01249996810001
a1_htildeplus  a0_hperp  -4.8870978933994e-05
a1_htildeplus  a1_hperp  0.00043531161847958
a1_htildeplus  a2_hperp  -0.0019795838324624
a1_htildeplus  a3_hperp  0.0033676140677794
a1_htildeplus  a4_hperp  -0.00030983361632696
a1_htildeplus  a5_hperp  -0.0070559422289314
a1_htildeplus  a0_htildeplus  -7.3615568584733e-05
a1_htildeplus  a1_htildeplus  0.0013421076383488
a1_htildeplus  a2_htildeplus  -0.012258430601629
a1_htildeplus  a3_htildeplus  0.055287790966533
a1_htildeplus  a4_htildeplus  -0.12359396840618
a1_htildeplus  a5_htildeplus  0.16259474759341
a1_htildeplus  a1_htildeperp  0.00076832508234826
a1_htildeplus  a2_htildeperp  -0.0062826225103683
a1_htildeplus  a3_htildeperp  0.026050725691519
a1_htildeplus  a4_htildeperp  -0.061058880642181
a1_htildeplus  a5_htildeperp  0.090521886233197
a2_htildeplus  a0_fplus  3.57036649874e-07
a2_htildeplus  a1_fplus  1.2789950270343e-06
a2_htildeplus  a2_fplus  0.0019122512144387
a2_htildeplus  a3_fplus  0.020727787591921
a2_htildeplus  a4_fplus  -0.11518907451892
a2_htildeplus  a5_fplus  0.24369046477418
a2_htildeplus  a0_fperp  -9.3456832218488e-06
a2_htildeplus  a1_fperp  -0.00030940763783701
a2_htildeplus  a2_fperp  0.013212434256578
a2_htildeplus  a3_fperp  -0.052800930874902
a2_htildeplus  a4_fperp  0.097902749067629
a2_htildeplus  a5_fperp  -0.11070001700974
a2_htildeplus  a0_f0  4.0191647270188e-05
a2_htildeplus  a1_f0  -0.0042423715959588
a2_htildeplus  a2_f0  0.067956401373745
a2_htildeplus  a3_f0  -0.27529747374085
a2_htildeplus  a4_f0  0.5431905713589
a2_htildeplus  a5_f0  -0.65366214277919
a2_htildeplus  a0_gplus  8.8648325480802e-06
a2_htildeplus  a1_gplus  -0.0011772338610907
a2_htildeplus  a2_gplus  0.023579452923477
a2_htildeplus  a3_gplus  -0.13055724870187
a2_htildeplus  a4_gplus  0.34467361386391
a2_htildeplus  a5_gplus  -0.5405104538881
a2_htildeplus  a1_gperp  -0.0033612253627368
a2_htildeplus  a2_gperp  0.055733049851888
a2_htildeplus  a3_gperp  -0.19198783036555
a2_htildeplus  a4_gperp  0.32600629726107
a2_htildeplus  a5_gperp  -0.35130222409199
a2_htildeplus  a0_g0  5.0321033520501e-05
a2_htildeplus  a1_g0  -0.0016680323016454
a2_htildeplus  a2_g0  0.031027778790038
a2_htildeplus  a3_g0  -0.094096988089844
a2_htildeplus  a4_g0  0.13391661956404
a2_htildeplus  a5_g0  -0.11882617432204
a2_htildeplus  a0_hplus  0.00028106536047157
a2_htildeplus  a1_hplus  -0.0019533252741805
a2_htildeplus  a2_hplus  0.014201219443864
a2_htildeplus  a3_hplus  -0.054807984930667
a2_htildeplus  a4_hplus  0.11171229740363
a2_htildeplus  a5_hplus  -0.13973523499562
a2_htildeplus  a0_hperp  0.00020218201432289
a2_htildeplus  a1_hperp  -0.0012672994201858
a2_htildeplus  a2_hperp  0.004101869307918
a2_htildeplus  a3_hperp  0.04095451186747
a2_htildeplus  a4_hperp  -0.21281059942106
a2_htildeplus  a5_hperp  0.44144794604348
a2_htildeplus  a0_htildeplus  0.00035793880245358
a2_htildeplus  a1_htildeplus  -0.012258430601629
a2_htildeplus  a2_htildeplus  0.19972058699482
a2_htildeplus  a3_htildeplus  -1.1833202806429
a2_htildeplus  a4_htildeplus  2.9286021740041
a2_htildeplus  a5_htildeplus  -4.037905596592
a2_htildeplus  a1_htildeperp  -0.0054880380416961
a2_htildeplus  a2_htildeperp  0.075718990365775
a2_htildeplus  a3_htildeperp  -0.4112654050838
a2_htildeplus  a4_htildeperp  1.1048815554469
a2_htildeplus  a5_htildeperp  -1.7670603769606
a3_htildeplus  a0_fplus  1.4023556105399e-05
a3_htildeplus  a1_fplus  -0.00049532495537903
a3_htildeplus  a2_fplus  0.0014778260397873
a3_htildeplus  a3_fplus  -0.12250777802602
a3_htildeplus  a4_fplus  0.54664842776825
a3_htildeplus  a5_fplus  -1.0947482074335
a3_htildeplus  a0_fperp  7.80451137667e-05
a3_htildeplus  a1_fperp  -0.00028122319407226
a3_htildeplus  a2_fperp  -0.034993562750213
a3_htildeplus  a3_fperp  0.17283204461673
a3_htildeplus  a4_fperp  -0.36410029745839
a3_htildeplus  a5_fperp  0.44241797863748
a3_htildeplus  a0_f0  7.3362001864589e-06
a3_htildeplus  a1_f0  0.010316309912537
a3_htildeplus  a2_f0  -0.21544625335962
a3_htildeplus  a3_f0  0.95084761149549
a3_htildeplus  a4_f0  -1.9628343417353
a3_htildeplus  a5_f0  2.427687220773
a3_htildeplus  a0_gplus  3.9534489614748e-06
a3_htildeplus  a1_gplus  0.0030265694487508
a3_htildeplus  a2_gplus  -0.078539045479745
a3_htildeplus  a3_gplus  0.47849016833566
a3_htildeplus  a4_gplus  -1.3267127909792
a3_htildeplus  a5_gplus  2.138751831699
a3_htildeplus  a1_gperp  0.0086262059261858
a3_htildeplus  a2_gperp  -0.17820786818928
a3_htildeplus  a3_gperp  0.63650773549901
a3_htildeplus  a4_gperp  -1.0987341815401
a3_htildeplus  a5_gperp  1.1937256319549
a3_htildeplus  a0_g0  -0.00010207617381129
a3_htildeplus  a1_g0  0.0037034864242015
a3_htildeplus  a2_g0  -0.090538360941912
a3_htildeplus  a3_g0  0.2995530177191
a3_htildeplus  a4_g0  -0.46990123386088
a3_htildeplus  a5_g0  0.46429251048734
a3_htildeplus  a0_hplus  -0.0006852495679143
a3_htildeplus  a1_hplus  0.0042351211751511
a3_htildeplus  a2_hplus  -0.035558355208207
a3_htildeplus  a3_hplus  0.17180877195495
a3_htildeplus  a4_hplus  -0.39678984599658
a3_htildeplus  a5_hplus  0.53075612365485
a3_htildeplus  a0_hperp  -0.0005045098030374
a3_htildeplus  a1_hperp  0.0028950535720413
a3_htildeplus  a2_hperp  -0.024836377301655
a3_htildeplus  a3_hperp  0.095927663505564
a3_htildeplus  a4_hperp  -0.18955317143031
a3_htildeplus  a5_hperp  0.22317857234248
a3_htildeplus  a0_htildeplus  -0.0010119941336995
a3_htildeplus  a1_htildeplus  0.055287790966533
a3_htildeplus  a2_htildeplus  -1.1833202806429
a3_htildeplus  a3_htildeplus  8.8072842441531
a3_htildeplus  a4_htildeplus  -23.601443515579
a3_htildeplus  a5_htildeplus  33.735978180255
a3_htildeplus  a1_htildeperp  0.017367025614337
a3_htildeplus  a2_htildeperp  -0.27855518111527
a3_htildeplus  a3_htildeperp  1.7064268500486
a3_htildeplus  a4_htildeperp  -4.8860181673285
a3_htildeplus  a5_htildeperp  8.1005090921822
a4_htildeplus  a0_fplus  -2.2529028273821e-05
a4_htildeplus  a1_fplus  0.0010755748342251
a4_htildeplus  a2_fplus  -0.01107149778672
a4_htildeplus  a3_fplus  0.2602856844328
a4_htildeplus  a4_fplus  -1.0719414302322
a4_htildeplus  a5_fplus  2.0960115538461
a4_htildeplus  a0_fperp  -0.00015641219749098
a4_htildeplus  a1_fperp  0.0014762779961509
a4_htildeplus  a2_fperp  0.048898267201549
a4_htildeplus  a3_fperp  -0.29819270175537
a4_htildeplus  a4_fperp  0.69735074524275
a4_htildeplus  a5_fperp  -0.89443113035844
a4_htildeplus  a0_f0  -0.00013591281039805
a4_htildeplus  a1_f0  -0.013090245819519
a4_htildeplus  a2_f0  0.34554139404437
a4_htildeplus  a3_f0  -1.6424715461578
a4_htildeplus  a4_f0  3.5214822179534
a4_htildeplus  a5_f0  -4.4561525580514
a4_htildeplus  a0_gplus  -3.3122491061437e-05
a4_htildeplus  a1_gplus  -0.0041167216728468
a4_htildeplus  a2_gplus  0.12923226536512
a4_htildeplus  a3_gplus  -0.84340744855545
a4_htildeplus  a4_gplus  2.4174825357157
a4_htildeplus  a5_gplus  -3.964638221577
a4_htildeplus  a1_gperp  -0.011869116118885
a4_htildeplus  a2_gperp  0.28022357633467
a4_htildeplus  a3_gperp  -1.0120384422873
a4_htildeplus  a4_gperp  1.7433927072009
a4_htildeplus  a5_gperp  -1.8814043020223
a4_htildeplus  a0_g0  0.0001814027223793
a4_htildeplus  a1_g0  -0.0053295688082645
a4_htildeplus  a2_g0  0.13811975950298
a4_htildeplus  a3_g0  -0.51438888072491
a4_htildeplus  a4_g0  0.91829915722264
a4_htildeplus  a5_g0  -1.0204648495383
a4_htildeplus  a0_hplus  0.0010070496607092
a4_htildeplus  a1_hplus  -0.0056229947716581
a4_htildeplus  a2_hplus  0.047923706697422
a4_htildeplus  a3_hplus  -0.29303983459565
a4_htildeplus  a4_hplus  0.7542180186097
a4_htildeplus  a5_hplus  -1.0656635799218
a4_htildeplus  a0_hperp  0.00078476904384057
a4_htildeplus  a1_hperp  -0.0051837138836579
a4_htildeplus  a2_hperp  0.076739512454445
a4_htildeplus  a3_hperp  -0.64957005608309
a4_htildeplus  a4_hperp  2.1321300449586
a4_htildeplus  a5_hperp  -3.7527109740502
a4_htildeplus  a0_htildeplus  0.0017327896086491
a4_htildeplus  a1_htildeplus  -0.12359396840618
a4_htildeplus  a2_htildeplus  2.9286021740041
a4_htildeplus  a3_htildeplus  -23.601443515579
a4_htildeplus  a4_htildeplus  65.046830822863
a4_htildeplus  a5_htildeplus  -94.48129989212
a4_htildeplus  a1_htildeperp  -0.030597083898256
a4_htildeplus  a2_htildeperp  0.52093005106943
a4_htildeplus  a3_htildeperp  -3.4357385646446
a4_htildeplus  a4_htildeperp  10.209238443862
a4_htildeplus  a5_htildeperp  -17.271242174864
a5_htildeplus  a0_fplus  1.9948044004238e-05
a5_htildeplus  a1_fplus  -0.0012534184044034
a5_htildeplus  a2_fplus  0.018984975028895
a5_htildeplus  a3_fplus  -0.32572266888468
a5_htildeplus  a4_fplus  1.2801114944591
a5_htildeplus  a5_fplus  -2.4652654744311
a5_htildeplus  a0_fperp  0.00018699590851713
a5_htildeplus  a1_fperp  -0.0022432208922882
a5_htildeplus  a2_fperp  -0.045341121229673
a5_htildeplus  a3_fperp  0.33694763223717
a5_htildeplus  a4_fperp  -0.85038779798621
a5_htildeplus  a5_fperp  1.1344076795266
a5_htildeplus  a0_f0  0.00024499393780545
a5_htildeplus  a1_f0  0.010463990559543
a5_htildeplus  a2_f0  -0.35592775072915
a5_htildeplus  a3_f0  1.7986739758003
a5_htildeplus  a4_f0  -3.9654318406874
a5_htildeplus  a5_f0  5.1007652346386
a5_htildeplus  a0_gplus  5.7151096706497e-05
a5_htildeplus  a1_gplus  0.0036285233936494
a5_htildeplus  a2_gplus  -0.13595138708213
a5_htildeplus  a3_gplus  0.93821870499729
a5_htildeplus  a4_gplus  -2.7550347067294
a5_htildeplus  a5_gplus  4.5655218597185
a5_htildeplus  a1_gperp  0.010582695248442
a5_htildeplus  a2_gperp  -0.2819426984493
a5_htildeplus  a3_gperp  1.0297008876961
a5_htildeplus  a4_gperp  -1.77544994157
a5_htildeplus  a5_gperp  1.9150478981009
a5_htildeplus  a0_g0  -0.00022779419208086
a5_htildeplus  a1_g0  0.0054967625849013
a5_htildeplus  a2_g0  -0.13940045661977
a5_htildeplus  a3_g0  0.58981086035539
a5_htildeplus  a4_g0  -1.177494421245
a5_htildeplus  a5_g0  1.4187209480665
a5_htildeplus  a0_hplus  -0.00098166270612986
a5_htildeplus  a1_hplus  0.0048871777282071
a5_htildeplus  a2_hplus  -0.041195383566446
a5_htildeplus  a3_hplus  0.3216470814321
a5_htildeplus  a4_hplus  -0.9008243654648
a5_htildeplus  a5_hplus  1.328146469841
a5_htildeplus  a0_hperp  -0.00081322815992757
a5_htildeplus  a1_hperp  0.0062851939171531
a5_htildeplus  a2_hperp  -0.11768612480173
a5_htildeplus  a3_hperp  1.166935928384
a5_htildeplus  a4_hperp  -4.0190619012997
a5_htildeplus  a5_hperp  7.2383644485182
a5_htildeplus  a0_htildeplus  -0.001941606376289
a5_htildeplus  a1_htildeplus  0.16259474759341
a5_htildeplus  a2_htildeplus  -4.037905596592
a5_htildeplus  a3_htildeplus  33.735978180255
a5_htildeplus  a4_htildeplus  -94.48129989212
a5_htildeplus  a5_htildeplus  139.1459661864
a5_htildeplus  a1_htildeperp  0.034745635405777
a5_htildeplus  a2_htildeperp  -0.61036819508584
a5_htildeplus  a3_htildeperp  4.2178210558005
a5_htildeplus  a4_htildeperp  -12.813572093225
a5_htildeplus  a5_htildeperp  21.934339713974
a1_htildeperp  a0_fplus  -2.1988967227374e-06
a1_htildeperp  a1_fplus  4.9589440855201e-05
a1_htildeperp  a2_fplus  -0.00047947709726313
a1_htildeperp  a3_fplus  0.0015183817527142
a1_htildeperp  a4_fplus  -0.0024495260465533
a1_htildeperp  a5_fplus  0.0024958987697803
a1_htildeperp  a0_fperp  -4.7540299784692e-06
a1_htildeperp  a1_fperp  0.0001296279117365
a1_htildeperp  a2_fperp  -0.0011057291099378
a1_htildeperp  a3_fperp  0.0031018400293588
a1_htildeperp  a4_fperp  -0.0045033112062798
a1_htildeperp  a5_fperp  0.0040843420426385
a1_htildeperp  a0_f0  -1.2648418800217e-05
a1_htildeperp  a1_f0  0.00040438720603171
a1_htildeperp  a2_f0  -0.003661681461144
a1_htildeperp  a3_f0  0.012597039959248
a1_htildeperp  a4_f0  -0.023091915151383
a1_htildeperp  a5_f0  0.026749648661188
a1_htildeperp  a0_gplus  -3.1796851214607e-06
a1_htildeperp  a1_gplus  0.00011221569122415
a1_htildeperp  a2_gplus  -0.0010525333034339
a1_htildeperp  a3_gplus  0.0039667736408145
a1_htildeperp  a4_gplus  -0.0082119499795333
a1_htildeperp  a5_gplus  0.010878673407707
a1_htildeperp  a1_gperp  0.00032205225928344
a1_htildeperp  a2_gperp  -0.0025017917132089
a1_htildeperp  a3_gperp  0.0063420086577022
a1_htildeperp  a4_gperp  -0.0082397427378063
a1_htildeperp  a5_gperp  0.0067713412760774
a1_htildeperp  a0_g0  -1.147675122445e-05
a1_htildeperp  a1_g0  0.00027266311152253
a1_htildeperp  a2_g0  -0.0023305857028584
a1_htildeperp  a3_g0  0.0072942215675935
a1_htildeperp  a4_g0  -0.012231579330214
a1_htildeperp  a5_g0  0.013189474588643
a1_htildeperp  a0_hplus  -4.9268624146933e-05
a1_htildeperp  a1_hplus  0.00036980660480553
a1_htildeperp  a2_hplus  -0.0015431593418919
a1_htildeperp  a3_hplus  0.0045701258580063
a1_htildeperp  a4_hplus  -0.008643243134645
a1_htildeperp  a5_hplus  0.010572172631347
a1_htildeperp  a0_hperp  -3.6655216596714e-05
a1_htildeperp  a1_hperp  0.00036262611062515
a1_htildeperp  a2_hperp  -0.0023437765798513
a1_htildeperp  a3_hperp  0.011927130017599
a1_htildeperp  a4_hperp  -0.033766348256441
a1_htildeperp  a5_hperp  0.056445085234374
a1_htildeperp  a0_htildeplus  -5.5198911725238e-05
a1_htildeperp  a1_htildeplus  0.00076832508234826
a1_htildeperp  a2_htildeplus  -0.0054880380416961
a1_htildeperp  a3_htildeplus  0.017367025614337
a1_htildeperp  a4_htildeplus  -0.030597083898256
a1_htildeperp  a5_htildeplus  0.034745635405777
a1_htildeperp  a1_htildeperp  0.00069902090912898
a1_htildeperp  a2_htildeperp  -0.0072125861588088
a1_htildeperp  a3_htildeperp  0.038409609103085
a1_htildeperp  a4_htildeperp  -0.10517426081019
a1_htildeperp  a5_htildeperp  0.17112370487344
a2_htildeperp  a0_fplus  -1.040284585454e-06
a2_htildeperp  a1_fplus  -3.20114977296e-06
a2_htildeperp  a2_fplus  0.0010370806226779
a2_htildeperp  a3_fplus  0.020216027090123
a2_htildeperp  a4_fplus  -0.10250321911238
a2_htildeperp  a5_fplus  0.2111594926553
a2_htildeperp  a0_fperp  -1.2494135891051e-06
a2_htildeperp  a1_fperp  -0.00033121005273282
a2_htildeperp  a2_fperp  0.0093262276353272
a2_htildeperp  a3_fperp  -0.038614828019402
a2_htildeperp  a4_fperp  0.074562060052668
a2_htildeperp  a5_fperp  -0.086740023014793
a2_htildeperp  a0_f0  3.2201802684647e-05
a2_htildeperp  a1_f0  -0.0035924905622323
a2_htildeperp  a2_f0  0.055440526172745
a2_htildeperp  a3_f0  -0.223416281797
a2_htildeperp  a4_f0  0.44002391741335
a2_htildeperp  a5_f0  -0.52938152677252
a2_htildeperp  a0_gplus  5.6246315979719e-06
a2_htildeperp  a1_gplus  -0.0010084473900888
a2_htildeperp  a2_gplus  0.020103341014249
a2_htildeperp  a3_gplus  -0.1128454845651
a2_htildeperp  a4_gplus  0.30074071673242
a2_htildeperp  a5_gplus  -0.47489055402754
a2_htildeperp  a1_gperp  -0.0026696682477643
a2_htildeperp  a2_gperp  0.045281635820594
a2_htildeperp  a3_gperp  -0.15764798154097
a2_htildeperp  a4_gperp  0.27122386659417
a2_htildeperp  a5_gperp  -0.29733986187492
a2_htildeperp  a0_g0  3.3222396801994e-05
a2_htildeperp  a1_g0  -0.0013548479541916
a2_htildeperp  a2_g0  0.025286840235107
a2_htildeperp  a3_g0  -0.08133779340867
a2_htildeperp  a4_g0  0.12529665471692
a2_htildeperp  a5_g0  -0.12201543756301
a2_htildeperp  a0_hplus  0.00023439310072593
a2_htildeperp  a1_hplus  -0.0014721690734121
a2_htildeperp  a2_hplus  0.0079425632268453
a2_htildeperp  a3_hplus  -0.041712257666231
a2_htildeperp  a4_hplus  0.10460816613035
a2_htildeperp  a5_hplus  -0.14717940893745
a2_htildeperp  a0_hperp  0.00017314027940638
a2_htildeperp  a1_hperp  -0.0020658109157669
a2_htildeperp  a2_hperp  0.02886083671384
a2_htildeperp  a3_hperp  -0.25124198357252
a2_htildeperp  a4_hperp  0.84620629725307
a2_htildeperp  a5_hperp  -1.5210597093779
a2_htildeperp  a0_htildeplus  0.00030445793611325
a2_htildeperp  a1_htildeplus  -0.0062826225103683
a2_htildeperp  a2_htildeplus  0.075718990365775
a2_htildeperp  a3_htildeplus  -0.27855518111527
a2_htildeperp  a4_htildeplus  0.52093005106943
a2_htildeperp  a5_htildeplus  -0.61036819508584
a2_htildeperp  a1_htildeperp  -0.0072125861588088
a2_htildeperp  a2_htildeperp  0.12574512256737
a2_htildeperp  a3_htildeperp  -0.85401375833664
a2_htildeperp  a4_htildeperp  2.5736719103517
a2_htildeperp  a5_htildeperp  -4.3820182418188
a3_htildeperp  a0_fplus  5.8728952084766e-05
a3_htildeperp  a1_fplus  -0.0017849476955981
a3_htildeperp  a2_fplus  0.017031643196225
a3_htildeperp  a3_fplus  -0.24479567856021
a3_htildeperp  a4_fplus  0.94422196837346
a3_htildeperp  a5_fplus  -1.7907846989691
a3_htildeperp  a0_fperp  0.00011383939390012
a3_htildeperp  a1_fperp  -0.0022377390886322
a3_htildeperp  a2_fperp  -0.013155458008216
a3_htildeperp  a3_fperp  0.12295415190918
a3_htildeperp  a4_fperp  -0.31810726455967
a3_htildeperp  a5_fperp  0.43083554924075
a3_htildeperp  a0_f0  9.9058863579087e-05
a3_htildeperp  a1_f0  0.01339208426296
a3_htildeperp  a2_f0  -0.28229764521491
a3_htildeperp  a3_f0  1.2390328496505
a3_htildeperp  a4_f0  -2.5491096603445
a3_htildeperp  a5_f0  3.1470518509607
a3_htildeperp  a0_gplus  4.1004451167499e-05
a3_htildeperp  a1_gplus  0.0037842061285766
a3_htildeperp  a2_gplus  -0.11211261899942
a3_htildeperp  a3_gplus  0.71184478399517
a3_htildeperp  a4_gplus  -2.0096319266241
a3_htildeperp  a5_gplus  3.2794133936205
a3_htildeperp  a1_gperp  0.008846855997452
a3_htildeperp  a2_gperp  -0.23846835871304
a3_htildeperp  a3_gperp  0.9102181414355
a3_htildeperp  a4_gperp  -1.6605823561187
a3_htildeperp  a5_gperp  1.8988958311641
a3_htildeperp  a0_g0  5.9319122570612e-05
a3_htildeperp  a1_g0  0.00052119254288033
a3_htildeperp  a2_g0  -0.089776810777175
a3_htildeperp  a3_g0  0.31949161020022
a3_htildeperp  a4_g0  -0.51114086990255
a3_htildeperp  a5_g0  0.50939760928104
a3_htildeperp  a0_hplus  -0.00070048803270433
a3_htildeperp  a1_hplus  0.0012704450709487
a3_htildeperp  a2_hplus  0.0049584152070328
a3_htildeperp  a3_hplus  0.15420553613065
a3_htildeperp  a4_hplus  -0.58568975677482
a3_htildeperp  a5_hplus  0.94984345564082
a3_htildeperp  a0_hperp  -0.00056318436279652
a3_htildeperp  a1_hperp  0.010947035350851
a3_htildeperp  a2_hperp  -0.25956970894153
a3_htildeperp  a3_hperp  2.7829072194837
a3_htildeperp  a4_hperp  -9.8522608820999
a3_htildeperp  a5_hperp  18.069042914413
a3_htildeperp  a0_htildeplus  -0.0010541775617658
a3_htildeperp  a1_htildeplus  0.026050725691519
a3_htildeperp  a2_htildeplus  -0.4112654050838
a3_htildeperp  a3_htildeplus  1.7064268500486
a3_htildeperp  a4_htildeplus  -3.4357385646446
a3_htildeperp  a5_htildeplus  4.2178210558005
a3_htildeperp  a1_htildeperp  0.038409609103085
a3_htildeperp  a2_htildeperp  -0.85401375833664
a3_htildeperp  a3_htildeperp  6.5660275377718
a3_htildeperp  a4_htildeperp  -20.760347588333
a3_htildeperp  a5_htildeperp  36.194372938148
a4_htildeperp  a0_fplus  -0.00021050278894129
a4_htildeperp  a1_fplus  0.0071296183030922
a4_htildeperp  a2_fplus  -0.080026160012747
a4_htildeperp  a3_fplus  0.8547246823383
a4_htildeperp  a4_fplus  -3.0816294451112
a4_htildeperp  a5_fplus  5.6925083290179
a4_htildeperp  a0_fperp  -0.00040897102436356
a4_htildeperp  a1_fperp  0.011137374462898
a4_htildeperp  a2_fperp  -0.022490227027901
a4_htildeperp  a3_fperp  -0.18445102182697
a4_htildeperp  a4_fperp  0.6873605180173
a4_htildeperp  a5_fperp  -1.0457819886689
a4_htildeperp  a0_f0  -0.00057398596001181
a4_htildeperp  a1_f0  -0.02793523217404
a4_htildeperp  a2_f0  0.71965389124053
a4_htildeperp  a3_f0  -3.3046236731778
a4_htildeperp  a4_f0  6.951162840511
a4_htildeperp  a5_f0  -8.6947446242867
a4_htildeperp  a0_gplus  -0.00019101611522198
a4_htildeperp  a1_gplus  -0.0079240049412009
a4_htildeperp  a2_gplus  0.29938978747108
a4_htildeperp  a3_gplus  -2.0115700584077
a4_htildeperp  a4_gplus  5.8177879871706
a4_htildeperp  a5_gplus  -9.6206495067945
a4_htildeperp  a1_gperp  -0.016186313359913
a4_htildeperp  a2_gperp  0.6133276322495
a4_htildeperp  a3_gperp  -2.4462764157016
a4_htildeperp  a4_gperp  4.5783756599062
a4_htildeperp  a5_gperp  -5.3254652180934
a4_htildeperp  a0_g0  -0.00042567679609569
a4_htildeperp  a1_g0  0.0075882185252768
a4_htildeperp  a2_g0  0.16426648023156
a4_htildeperp  a3_g0  -0.6563507286907
a4_htildeperp  a4_g0  1.102319365078
a4_htildeperp  a5_g0  -1.1346477690473
a4_htildeperp  a0_hplus  0.0013490029238702
a4_htildeperp  a1_hplus  0.0043122272865706
a4_htildeperp  a2_hplus  -0.082807163417205
a4_htildeperp  a3_hplus  -0.31213659162791
a4_htildeperp  a4_hplus  1.6229982673447
a4_htildeperp  a5_hplus  -2.8163332982981
a4_htildeperp  a0_hperp  0.0012027465555746
a4_htildeperp  a1_hperp  -0.032224266976483
a4_htildeperp  a2_hperp  0.88141255948443
a4_htildeperp  a3_hperp  -9.8717057843552
a4_htildeperp  a4_hperp  35.284867093182
a4_htildeperp  a5_hperp  -64.960133592307
a4_htildeperp  a0_htildeplus  0.0022805479584692
a4_htildeperp  a1_htildeplus  -0.061058880642181
a4_htildeperp  a2_htildeplus  1.1048815554469
a4_htildeperp  a3_htildeplus  -4.8860181673285
a4_htildeperp  a4_htildeplus  10.209238443862
a4_htildeperp  a5_htildeplus  -12.813572093225
a4_htildeperp  a1_htildeperp  -0.10517426081019
a4_htildeperp  a2_htildeperp  2.5736719103517
a4_htildeperp  a3_htildeperp  -20.760347588333
a4_htildeperp  a4_htildeperp  67.006303110667
a4_htildeperp  a5_htildeperp  -118.34303799184
a5_htildeperp  a0_fplus  0.00037389849857533
a5_htildeperp  a1_fplus  -0.013449082587217
a5_htildeperp  a2_fplus  0.16105743927759
a5_htildeperp  a3_fplus  -1.560224367304
a5_htildeperp  a4_fplus  5.4630717177997
a5_htildeperp  a5_fplus  -9.965583570719
a5_htildeperp  a0_fperp  0.00072575448534171
a5_htildeperp  a1_fperp  -0.021931255763765
a5_htildeperp  a2_fperp  0.087154344765545
a5_htildeperp  a3_fperp  0.16338968980146
a5_htildeperp  a4_fperp  -0.94523494673281
a5_htildeperp  a5_fperp  1.5615052360252
a5_htildeperp  a0_f0  0.0011632003052263
a5_htildeperp  a1_f0  0.037795668805615
a5_htildeperp  a2_f0  -1.1119054449365
a5_htildeperp  a3_f0  5.2316484757179
a5_htildeperp  a4_f0  -11.132026858944
a5_htildeperp  a5_f0  14.022967925566
a5_htildeperp  a0_gplus  0.00037267693029737
a5_htildeperp  a1_gplus  0.010749813605122
a5_htildeperp  a2_gplus  -0.47488386844923
a5_htildeperp  a3_gplus  3.2875019694743
a5_htildeperp  a4_gplus  -9.6243644283081
a5_htildeperp  a5_gplus  16.020043826042
a5_htildeperp  a1_gperp  0.019311830595746
a5_htildeperp  a2_gperp  -0.94934718612599
a5_htildeperp  a3_gperp  3.878928266703
a5_htildeperp  a4_gperp  -7.3574873766978
a5_htildeperp  a5_gperp  8.6355157850709
a5_htildeperp  a0_g0  0.00089141895460763
a5_htildeperp  a1_g0  -0.019795729030921
a5_htildeperp  a2_g0  -0.19103203578896
a5_htildeperp  a3_g0  0.85749141013936
a5_htildeperp  a4_g0  -1.5007559477724
a5_htildeperp  a5_g0  1.5828815749882
a5_htildeperp  a0_hplus  -0.0017457586501166
a5_htildeperp  a1_hplus  -0.013254415701439
a5_htildeperp  a2_hplus  0.19453608883546
a5_htildeperp  a3_hplus  0.40798542392181
a5_htildeperp  a4_hplus  -2.6423524953928
a5_htildeperp  a5_hplus  4.7446432148251
a5_htildeperp  a0_hperp  -0.0016964312892829
a5_htildeperp  a1_hperp  0.054792685695256
a5_htildeperp  a2_hperp  -1.5807524993461
a5_htildeperp  a3_hperp  17.998084776548
a5_htildeperp  a4_hperp  -64.561729999788
a5_htildeperp  a5_hperp  119.02496147369
a5_htildeperp  a0_htildeplus  -0.0032322050034657
a5_htildeperp  a1_htildeplus  0.090521886233197
a5_htildeperp  a2_htildeplus  -1.7670603769606
a5_htildeperp  a3_htildeplus  8.1005090921822
a5_htildeperp  a4_htildeplus  -17.271242174864
a5_htildeperp  a5_htildeplus  21.934339713974
a5_htildeperp  a1_htildeperp  0.17112370487344
a5_htildeperp  a2_htildeperp  -4.3820182418188
a5_htildeperp  a3_htildeperp  36.194372938148
a5_htildeperp  a4_htildeperp  -118.34303799184
a5_htildeperp  a5_htildeperp  211.38222492504


==> anc/accepted_samples_mean.dat <==
a0_fplus  0.030653583806692
a1_fplus  -0.26486202070212
a2_fplus  1.3304819317476
a3_fplus  -4.0781712882271
a4_fplus  7.9366498414231
a5_fplus  -10.424092560557
a0_fperp  0.077073090558288
a1_fperp  -0.5700130476398
a2_fperp  2.3313929174903
a3_fperp  -5.5923532859254
a4_fperp  8.428760804995
a5_fperp  -8.5915962124083
a0_f0  0.074870896774831
a1_f0  -0.57275258526491
a2_f0  2.8922307080481
a3_f0  -8.9175661722921
a4_f0  16.415073066099
a5_f0  -19.41688780041
a0_gplus  0.018539554752654
a1_gplus  -0.14817181988556
a2_gplus  0.73297548555878
a3_gplus  -2.2455791178772
a4_gplus  4.3367550122279
a5_gplus  -5.6287866367812
a1_gperp  -0.41202364853941
a2_gperp  1.9525170057946
a3_gperp  -4.4467267224116
a4_gperp  5.6672316829858
a5_gperp  -4.7006259586799
a0_g0  0.089944201727211
a1_g0  -0.69894402705985
a2_g0  3.0585762119252
a3_g0  -7.11076407318
a4_g0  9.920745150401
a5_g0  -9.3330227728074
a0_hplus  0.063109986782217
a1_hplus  -0.3870712844317
a2_hplus  1.0231572351063
a3_hplus  -1.6946518977389
a4_hplus  2.0303099324207
a5_hplus  -1.7836229614861
a0_hperp  0.046839720418721
a1_hperp  -0.36818013417413
a2_hperp  1.5199517822075
a3_hperp  -3.5446524959957
a4_hperp  5.0134482334324
a5_hperp  -4.6071652302541
a0_htildeplus  0.046872426353846
a1_htildeplus  -0.33192046598948
a2_htildeplus  1.5843007306176
a3_htildeplus  -4.1097004246691
a4_htildeplus  6.3285907425852
a5_htildeplus  -6.506552044159
a1_htildeperp  -0.25103752409405
a2_htildeperp  1.3336499746456
a3_htildeperp  -4.7996037225861
a4_htildeperp  10.801495525684
a5_htildeperp  -15.792232651811


==> anc/initial_fit_central_values.dat <==
a0_fplus  0.030653248210911
a0_fperp  0.077066954070949
a0_f0  0.07487228177416
a0_gplus  0.018532254627441
a0_g0  0.089912892316769
a0_hplus  0.063134555965252
a0_hperp  0.046852827493266
a0_htildeplus  0.04689413723753
a1_fplus  -0.26521614254063
a1_fperp  -0.57003026106315
a1_f0  -0.57507080677583
a1_gplus  -0.14820715961729
a1_gperp  -0.410156348603
a1_g0  -0.69744076778642
a1_hplus  -0.38679815348138
a1_hperp  -0.36828081843036
a1_htildeplus  -0.33286154245112
a1_htildeperp  -0.25240574636242
a2_fplus  1.3427522587266
a2_fperp  2.3371534758169
a2_f0  2.9504369446421
a2_gplus  0.73526793993416
a2_gperp  1.8955102689081
a2_g0  3.0363179458246
a2_hplus  1.0200884335756
a2_hperp  1.5245916688549
a2_htildeplus  1.606312923873
a2_htildeperp  1.3693759944863
a3_fplus  -4.1976163145597
a3_fperp  -5.6526270576681
a3_f0  -9.3550582216198
a3_gplus  -2.2470446794152
a3_gperp  -3.8478227438735
a3_g0  -6.9331179793887
a3_hplus  -1.7009410717137
a3_hperp  -3.6277124066727
a3_htildeplus  -4.2306313706452
a3_htildeperp  -5.0849516517296
a4_fplus  8.3477950752914
a4_fperp  8.6056487064098
a4_f0  17.598556983021
a4_gplus  4.3116247270647
a4_gperp  3.9221029878165
a4_g0  9.4305828744529
a4_hplus  2.0695659618311
a4_hperp  5.3412822150531
a4_htildeplus  6.6115753856042
a4_htildeperp  11.70279824382
a5_fplus  -11.173654827928
a5_fperp  -8.8524107539501
a5_f0  -21.119334706626
a5_gplus  -5.5525046938171
a5_gperp  -2.1279692718758
a5_g0  -8.6233928274813
a5_hplus  -1.8517518501105
a5_hperp  -5.2370558754322
a5_htildeplus  -6.8829868087609
a5_htildeperp  -17.344822952628


==> anc/initial_fit_covariance.dat <==
a0_fplus  a0_fplus  9.5859299272429e-07
a0_fplus  a0_fperp  1.607343024789e-06
a0_fplus  a0_f0  1.052590015837e-06
a0_fplus  a0_gplus  1.355131111392e-07
a0_fplus  a0_g0  9.265036955447e-07
a0_fplus  a0_hplus  6.6160951899654e-07
a0_fplus  a0_hperp  5.6447398890689e-07
a0_fplus  a0_htildeplus  3.1944758185215e-07
a0_fplus  a1_fplus  -1.5188822439216e-05
a0_fplus  a1_fperp  -1.9982225316742e-05
a0_fplus  a1_f0  -1.1148773779849e-05
a0_fplus  a1_gplus  -1.5757440469938e-06
a0_fplus  a1_gperp  -5.2041575339639e-06
a0_fplus  a1_g0  -1.729943220473e-05
a0_fplus  a1_hplus  -8.4210575582366e-06
a0_fplus  a1_hperp  -9.576464941015e-06
a0_fplus  a1_htildeplus  -3.2761117778057e-06
a0_fplus  a1_htildeperp  -2.0854992377338e-06
a0_fplus  a2_fplus  0.00012121001450448
a0_fplus  a2_fperp  0.00010306585540686
a0_fplus  a2_f0  5.2219520723304e-05
a0_fplus  a2_gplus  9.4728932284835e-07
a0_fplus  a2_gperp  9.6312285022152e-06
a0_fplus  a2_g0  0.00011017675376452
a0_fplus  a2_hplus  4.070158807968e-05
a0_fplus  a2_hperp  6.3235373935508e-05
a0_fplus  a2_htildeplus  -3.0742360141181e-06
a0_fplus  a2_htildeperp  -4.5782892003058e-06
a0_fplus  a3_fplus  -0.00058189794379083
a0_fplus  a3_fperp  -0.00023125596775109
a0_fplus  a3_f0  -0.00023508924269978
a0_fplus  a3_gplus  3.8514187944094e-05
a0_fplus  a3_gperp  1.0282106776329e-05
a0_fplus  a3_g0  -0.00032890849562004
a0_fplus  a3_hplus  -8.3726176786571e-05
a0_fplus  a3_hperp  -0.00022594779062094
a0_fplus  a3_htildeplus  3.7120020916468e-05
a0_fplus  a3_htildeperp  8.8649571296195e-05
a0_fplus  a4_fplus  0.0015528481540043
a0_fplus  a4_fperp  0.00028506246802037
a0_fplus  a4_f0  0.00057433760264887
a0_fplus  a4_gplus  -0.00015430094259551
a0_fplus  a4_gperp  -5.4874246070427e-05
a0_fplus  a4_g0  0.00056513184505476
a0_fplus  a4_hplus  9.0326666067375e-05
a0_fplus  a4_hperp  0.00048826040813538
a0_fplus  a4_htildeplus  -8.0354026943796e-05
a0_fplus  a4_htildeperp  -0.00030903197230362
a0_fplus  a5_fplus  -0.0025178939372151
a0_fplus  a5_fperp  -0.00022161406250469
a0_fplus  a5_f0  -0.00080034206415355
a0_fplus  a5_gplus  0.00028769572534256
a0_fplus  a5_gperp  8.7810016195511e-05
a0_fplus  a5_g0  -0.00063275601510088
a0_fplus  a5_hplus  -5.5078695940248e-05
a0_fplus  a5_hperp  -0.00069062857185774
a0_fplus  a5_htildeplus  9.8154027921825e-05
a0_fplus  a5_htildeperp  0.00054984238989293
a0_fperp  a0_fplus  1.6073430105718e-06
a0_fperp  a0_fperp  6.310531277772e-06
a0_fperp  a0_f0  2.2763702381982e-06
a0_fperp  a0_gplus  2.9524064543115e-07
a0_fperp  a0_g0  2.5580665518821e-06
a0_fperp  a0_hplus  1.7162464118355e-06
a0_fperp  a0_hperp  1.4559356949138e-06
a0_fperp  a0_htildeplus  6.3418971391293e-07
a0_fperp  a1_fplus  -2.2030337880746e-05
a0_fperp  a1_fperp  -8.6393254720793e-05
a0_fperp  a1_f0  -2.3627700253287e-05
a0_fperp  a1_gplus  -4.1550146603368e-06
a0_fperp  a1_gperp  -1.1451847507944e-05
a0_fperp  a1_g0  -4.8598207376302e-05
a0_fperp  a1_hplus  -2.237395042576e-05
a0_fperp  a1_hperp  -2.50523230191e-05
a0_fperp  a1_htildeplus  -6.1925053258282e-06
a0_fperp  a1_htildeperp  -4.6738629563977e-06
a0_fperp  a2_fplus  0.00014536525427243
a0_fperp  a2_fperp  0.0005242341550795
a0_fperp  a2_f0  8.4311505756992e-05
a0_fperp  a2_gplus  9.4639937222373e-06
a0_fperp  a2_gperp  2.2067289408189e-05
a0_fperp  a2_g0  0.00029823599392597
a0_fperp  a2_hplus  0.0001011939821349
a0_fperp  a2_hperp  0.00015997085904354
a0_fperp  a2_htildeplus  -1.3333378860084e-05
a0_fperp  a2_htildeperp  -5.4432064656187e-06
a0_fperp  a3_fplus  -0.00058481237117787
a0_fperp  a3_fperp  -0.0017178302598761
a0_fperp  a3_f0  -0.00014583523166977
a0_fperp  a3_gplus  4.0155206878555e-05
a0_fperp  a3_gperp  3.1542289405045e-05
a0_fperp  a3_g0  -0.00088413415060728
a0_fperp  a3_hplus  -0.00017411658486571
a0_fperp  a3_hperp  -0.00055202737813248
a0_fperp  a3_htildeplus  0.00012593730507317
a0_fperp  a3_htildeperp  0.00015550954661938
a0_fperp  a4_fplus  0.0014102095838924
a0_fperp  a4_fperp  0.0032613245362703
a0_fperp  a4_f0  0.00014258291680781
a0_fperp  a4_gplus  -0.00020789120819432
a0_fperp  a4_gperp  -0.00015846346089824
a0_fperp  a4_g0  0.0015259354540444
a0_fperp  a4_hplus  0.00011685229793542
a0_fperp  a4_hperp  0.0011636877890524
a0_fperp  a4_htildeplus  -0.00029754702912385
a0_fperp  a4_htildeperp  -0.00055119459688271
a0_fperp  a5_fplus  -0.002158139606706
a0_fperp  a5_fperp  -0.0039305610096897
a0_fperp  a5_f0  -7.861807137001e-05
a0_fperp  a5_gplus  0.00041036062052382
a0_fperp  a5_gperp  0.00025554662499922
a0_fperp  a5_g0  -0.0017181391809798
a0_fperp  a5_hplus  2.5256314417898e-05
a0_fperp  a5_hperp  -0.0016191008661892
a0_fperp  a5_htildeplus  0.00039048451133299
a0_fperp  a5_htildeperp  0.00098311809217486
a0_f0  a0_fplus  1.0525900284441e-06
a0_f0  a0_fperp  2.27637027157e-06
a0_f0  a0_f0  7.3330161771845e-06
a0_f0  a0_gplus  4.4409826872929e-07
a0_f0  a0_g0  1.6483287724196e-06
a0_f0  a0_hplus  7.056686453749e-07
a0_f0  a0_hperp  6.4951429267878e-07
a0_f0  a0_htildeplus  1.6113013151126e-06
a0_f0  a1_fplus  -1.1102914132031e-05
a0_f0  a1_fperp  -2.2963576835604e-05
a0_f0  a1_f0  -9.4861216193748e-05
a0_f0  a1_gplus  -4.8724184595985e-06
a0_f0  a1_gperp  -1.6703994153762e-05
a0_f0  a1_g0  -1.3395488822224e-05
a0_f0  a1_hplus  -5.4590345762043e-06
a0_f0  a1_hperp  -7.3039414409085e-06
a0_f0  a1_htildeplus  -1.8181074836718e-05
a0_f0  a1_htildeperp  -1.2572685133279e-05
a0_f0  a2_fplus  8.0279665136179e-05
a0_f0  a2_fperp  9.6034066753163e-05
a0_f0  a2_f0  0.00062180375360533
a0_f0  a2_gplus  -3.3051679219082e-06
a0_f0  a2_gperp  1.9251188557868e-05
a0_f0  a2_g0  6.3223620587489e-05
a0_f0  a2_hplus  3.3283016942662e-05
a0_f0  a2_hperp  3.8982428619918e-05
a0_f0  a2_htildeplus  4.0322498586841e-05
a0_f0  a2_htildeperp  2.6392995668916e-05
a0_f0  a3_fplus  -0.00035371863629881
a0_f0  a3_fperp  -0.00014144132074971
a0_f0  a3_f0  -0.0022537591988317
a0_f0  a3_gplus  0.00018628052517097
a0_f0  a3_gperp  0.00013150240581599
a0_f0  a3_g0  -0.00019929009996527
a0_f0  a3_hplus  -0.00017886509471715
a0_f0  a3_hperp  -0.00012385410041183
a0_f0  a3_htildeplus  -1.4348786513395e-07
a0_f0  a3_htildeperp  0.00015155618897522
a0_f0  a4_fplus  0.00089239856997456
a0_f0  a4_fperp  3.5285177335133e-05
a0_f0  a4_f0  0.0045633176523395
a0_f0  a4_gplus  -0.00070946908387801
a0_f0  a4_gperp  -0.00044424277303074
a0_f0  a4_g0  0.00038157100973583
a0_f0  a4_hplus  0.00045223483663796
a0_f0  a4_hperp  0.0002504012203628
a0_f0  a4_htildeplus  -0.0001131847029029
a0_f0  a4_htildeperp  -0.00074582272147393
a0_f0  a5_fplus  -0.0013990336523985
a0_f0  a5_fperp  0.00013788140341899
a0_f0  a5_f0  -0.0057158629534789
a0_f0  a5_gplus  0.0013086243345631
a0_f0  a5_gperp  0.00066582461113435
a0_f0  a5_g0  -0.00046462265048797
a0_f0  a5_hplus  -0.00063572099287323
a0_f0  a5_hperp  -0.00033987896943604
a0_f0  a5_htildeplus  0.00020687581519602
a0_f0  a5_htildeperp  0.0014656445706363
a0_gplus  a0_fplus  1.3551310469903e-07
a0_gplus  a0_fperp  2.9524063922681e-07
a0_gplus  a0_f0  4.4409825257311e-07
a0_gplus  a0_gplus  3.9102390078401e-07
a0_gplus  a0_g0  9.0709342914846e-07
a0_gplus  a0_hplus  2.1178944185693e-07
a0_gplus  a0_hperp  1.9197001754899e-07
a0_gplus  a0_htildeplus  4.1724032379354e-07
a0_gplus  a1_fplus  -1.8407715851439e-06
a0_gplus  a1_fperp  -3.2893557446002e-06
a0_gplus  a1_f0  -6.4229081726623e-06
a0_gplus  a1_gplus  -5.1827173066505e-06
a0_gplus  a1_gperp  -1.449939024902e-05
a0_gplus  a1_g0  -1.1262907758679e-05
a0_gplus  a1_hplus  -3.116748142157e-06
a0_gplus  a1_hperp  -2.6595825566016e-06
a0_gplus  a1_htildeplus  -4.686670167489e-06
a0_gplus  a1_htildeperp  -3.2127467814701e-06
a0_gplus  a2_fplus  1.6934530079121e-05
a0_gplus  a2_fperp  1.4430616515368e-05
a0_gplus  a2_f0  2.7570510581517e-05
a0_gplus  a2_gplus  3.0134496414301e-05
a0_gplus  a2_gperp  7.3890448273998e-05
a0_gplus  a2_g0  6.8026436937347e-05
a0_gplus  a2_hplus  2.0323434747653e-05
a0_gplus  a2_hperp  1.8207425121432e-05
a0_gplus  a2_htildeplus  7.6139389390384e-06
a0_gplus  a2_htildeperp  5.5697535590137e-06
a0_gplus  a3_fplus  -9.9354834020619e-05
a0_gplus  a3_fperp  -9.1627427982905e-06
a0_gplus  a3_f0  -5.5807012449322e-05
a0_gplus  a3_gplus  -0.0001012225064738
a0_gplus  a3_gperp  -0.00022128970717246
a0_gplus  a3_g0  -0.00024038469680311
a0_gplus  a3_hplus  -7.0988845110239e-05
a0_gplus  a3_hperp  -7.7046039031827e-05
a0_gplus  a3_htildeplus  1.9675369025944e-05
a0_gplus  a3_htildeperp  4.4380288303517e-05
a0_gplus  a4_fplus  0.00029198500582958
a0_gplus  a4_fperp  -3.9226642499282e-05
a0_gplus  a4_f0  6.6117673495923e-05
a0_gplus  a4_gplus  0.00021418112931436
a0_gplus  a4_gperp  0.00040429371118318
a0_gplus  a4_g0  0.00048202214940438
a0_gplus  a4_hplus  0.00013998073769127
a0_gplus  a4_hperp  0.00019217971943874
a0_gplus  a4_htildeplus  -7.9673878695048e-05
a0_gplus  a4_htildeperp  -0.00020333581333002
a0_gplus  a5_fplus  -0.00049559630755626
a0_gplus  a5_fperp  9.2365049771324e-05
a0_gplus  a5_f0  -5.0724306207307e-05
a0_gplus  a5_gplus  -0.00030305658258096
a0_gplus  a5_gperp  -0.00047826384512289
a0_gplus  a5_g0  -0.00060016045651308
a0_gplus  a5_hplus  -0.00017237657104801
a0_gplus  a5_hperp  -0.00030019312112031
a0_gplus  a5_htildeplus  0.00012372064186274
a0_gplus  a5_htildeperp  0.00039268311672814
a0_g0  a0_fplus  9.2650367400152e-07
a0_g0  a0_fperp  2.5580665312991e-06
a0_g0  a0_f0  1.6483286986986e-06
a0_g0  a0_gplus  9.0709343296625e-07
a0_g0  a0_g0  1.207841512707e-05
a0_g0  a0_hplus  2.0863180733001e-06
a0_g0  a0_hperp  1.7346947826836e-06
a0_g0  a0_htildeplus  1.2308366665723e-06
a0_g0  a1_fplus  -1.4716647710005e-05
a0_g0  a1_fperp  -4.0005307269777e-05
a0_g0  a1_f0  -2.2766313432841e-05
a0_g0  a1_gplus  -9.9766835392771e-06
a0_g0  a1_gperp  -3.371691471708e-05
a0_g0  a1_g0  -0.00020074828109775
a0_g0  a1_hplus  -2.5379771079692e-05
a0_g0  a1_hperp  -2.8414642368509e-05
a0_g0  a1_htildeplus  -1.6693088425728e-05
a0_g0  a1_htildeperp  -1.1304414798318e-05
a0_g0  a2_fplus  0.00011069322596686
a0_g0  a2_fperp  0.00018875362081121
a0_g0  a2_f0  0.00012146665466236
a0_g0  a2_gplus  2.2936351533908e-05
a0_g0  a2_gperp  0.00013045904299352
a0_g0  a2_g0  0.0014296490727885
a0_g0  a2_hplus  0.00011639601075166
a0_g0  a2_hperp  0.00017771345778564
a0_g0  a2_htildeplus  5.0440906901455e-05
a0_g0  a2_htildeperp  3.1242333916252e-05
a0_g0  a3_fplus  -0.00046612793478981
a0_g0  a3_fperp  -0.00026252547880982
a0_g0  a3_f0  -0.00032204786690806
a0_g0  a3_gplus  0.00019172503826543
a0_g0  a3_gperp  -9.4036564710577e-05
a0_g0  a3_g0  -0.0048430304013335
a0_g0  a3_hplus  -0.00022633803996124
a0_g0  a3_hperp  -0.00058529795570318
a0_g0  a3_htildeplus  -9.6904170707213e-05
a0_g0  a3_htildeperp  8.536829774925e-05
a0_g0  a4_fplus  0.0011348712399632
a0_g0  a4_fperp  -1.4188482461356e-05
a0_g0  a4_f0  0.00050827586390084
a0_g0  a4_gplus  -0.00093258268282606
a0_g0  a4_gperp  -0.00026177995367328
a0_g0  a4_g0  0.0091245732889953
a0_g0  a4_hplus  0.00022234427814312
a0_g0  a4_hperp  0.0011745922462083
a0_g0  a4_htildeplus  0.00014889144268773
a0_g0  a4_htildeperp  -0.00052076682131604
a0_g0  a5_fplus  -0.0017381007711711
a0_g0  a5_fperp  0.00042150827133141
a0_g0  a5_f0  -0.0005318982221918
a0_g0  a5_gplus  0.0018477320860794
a0_g0  a5_gperp  0.00064393165572796
a0_g0  a5_g0  -0.010878695716383
a0_g0  a5_hplus  -0.00010714840614338
a0_g0  a5_hperp  -0.0015687743318253
a0_g0  a5_htildeplus  -0.00016615643542925
a0_g0  a5_htildeperp  0.0010658192358358
a0_hplus  a0_fplus  6.6160945886049e-07
a0_hplus  a0_fperp  1.7162463579101e-06
a0_hplus  a0_f0  7.0566859807524e-07
a0_hplus  a0_gplus  2.1178944678575e-07
a0_hplus  a0_g0  2.0863180507684e-06
a0_hplus  a0_hplus  1.5560972299471e-05
a0_hplus  a0_hperp  1.0646468961807e-05
a0_hplus  a0_htildeplus  9.0224829906019e-06
a0_hplus  a1_fplus  -1.0424092695106e-05
a0_hplus  a1_fperp  -2.4148570890555e-05
a0_hplus  a1_f0  -8.5707957485718e-06
a0_hplus  a1_gplus  -2.8901845535577e-06
a0_hplus  a1_gperp  -8.4504568664547e-06
a0_hplus  a1_g0  -3.7687003704986e-05
a0_hplus  a1_hplus  -0.00011774315061947
a0_hplus  a1_hperp  -9.6300364381347e-05
a0_hplus  a1_htildeplus  -6.573587549972e-05
a0_hplus  a1_htildeperp  -4.9876168694574e-05
a0_hplus  a2_fplus  6.9412648259731e-05
a0_hplus  a2_fperp  0.00010721656307267
a0_hplus  a2_f0  7.1839529221896e-06
a0_hplus  a2_gplus  7.1157268682126e-06
a0_hplus  a2_gperp  1.6834890160226e-05
a0_hplus  a2_g0  0.00024160429662603
a0_hplus  a2_hplus  0.00046674698820535
a0_hplus  a2_hperp  0.0004594339996215
a0_hplus  a2_htildeplus  0.0002904863369385
a0_hplus  a2_htildeperp  0.00024698258938231
a0_hplus  a3_fplus  -0.00028087711594303
a0_hplus  a3_fperp  -0.00015862124829447
a0_hplus  a3_f0  9.7468572155103e-05
a0_hplus  a3_gplus  2.6155138865536e-05
a0_hplus  a3_gperp  3.4023345955173e-05
a0_hplus  a3_g0  -0.000766381228583
a0_hplus  a3_hplus  -0.0013702390330511
a0_hplus  a3_hperp  -0.0013130837060815
a0_hplus  a3_htildeplus  -0.00069667383884094
a0_hplus  a3_htildeperp  -0.00077994592831935
a0_hplus  a4_fplus  0.00068109232960621
a0_hplus  a4_fperp  3.7622863565421e-05
a0_hplus  a4_f0  -0.00031851809893211
a0_hplus  a4_gplus  -0.00014296898368544
a0_hplus  a4_gperp  -0.00015853830628526
a0_hplus  a4_g0  0.0013960813682271
a0_hplus  a4_hplus  0.0026284822132439
a0_hplus  a4_hperp  0.0024074643089673
a0_hplus  a4_htildeplus  0.0010035969822801
a0_hplus  a4_htildeperp  0.0015812716211655
a0_hplus  a5_fplus  -0.0010454604516092
a0_hplus  a5_fperp  0.00015935884970813
a0_hplus  a5_f0  0.00047869193908616
a0_hplus  a5_gplus  0.00028633814944242
a0_hplus  a5_gperp  0.00025556196813524
a0_hplus  a5_g0  -0.0016325125560087
a0_hplus  a5_hplus  -0.0032474640748322
a0_hplus  a5_hperp  -0.0030143245139419
a0_hplus  a5_htildeplus  -0.00097346668705669
a0_hplus  a5_htildeperp  -0.0021584879574078
a0_hperp  a0_fplus  5.6447393501665e-07
a0_hperp  a0_fperp  1.4559356432189e-06
a0_hperp  a0_f0  6.4951423604641e-07
a0_hperp  a0_gplus  1.9197001944233e-07
a0_hperp  a0_g0  1.7346947511122e-06
a0_hperp  a0_hplus  1.0646468958785e-05
a0_hperp  a0_hperp  8.9468032895418e-06
a0_hperp  a0_htildeplus  6.7469705589953e-06
a0_hperp  a1_fplus  -8.0644646577285e-06
a0_hperp  a1_fperp  -1.8163844852759e-05
a0_hperp  a1_f0  -5.9511684784573e-06
a0_hperp  a1_gplus  -2.1072160763841e-06
a0_hperp  a1_gperp  -7.036036295762e-06
a0_hperp  a1_g0  -3.0435087794685e-05
a0_hperp  a1_hplus  -7.2550723581145e-05
a0_hperp  a1_hperp  -9.2457414845323e-05
a0_hperp  a1_htildeplus  -4.9013522436313e-05
a0_hperp  a1_htildeperp  -3.714643619689e-05
a0_hperp  a2_fplus  4.6922754640185e-05
a0_hperp  a2_fperp  6.2275184719282e-05
a0_hperp  a2_f0  -1.226782543104e-05
a0_hperp  a2_gplus  -6.8738312343711e-07
a0_hperp  a2_gperp  6.8941364351538e-06
a0_hperp  a2_g0  0.00018805238912934
a0_hperp  a2_hplus  0.00021640424715323
a0_hperp  a2_hperp  0.00051759265554892
a0_hperp  a2_htildeplus  0.00020794032161434
a0_hperp  a2_htildeperp  0.00018782084125112
a0_hperp  a3_fplus  -0.00016711890624782
a0_hperp  a3_fperp  -1.8667462650148e-05
a0_hperp  a3_f0  0.00017421747558796
a0_hperp  a3_gplus  5.9168541351379e-05
a0_hperp  a3_gperp  4.2273465490059e-05
a0_hperp  a3_g0  -0.00058402903275748
a0_hperp  a3_hplus  -0.00037518034979793
a0_hperp  a3_hperp  -0.0018294596238135
a0_hperp  a3_htildeplus  -0.00051976593834324
a0_hperp  a3_htildeperp  -0.00068432423640116
a0_hperp  a4_fplus  0.00037415450150601
a0_hperp  a4_fperp  -0.00020417564743543
a0_hperp  a4_f0  -0.00048216075270838
a0_hperp  a4_gplus  -0.0002197929727973
a0_hperp  a4_gperp  -0.00013242222410965
a0_hperp  a4_g0  0.0010523692135243
a0_hperp  a4_hplus  0.00042672377331986
a0_hperp  a4_hperp  0.0040656218360587
a0_hperp  a4_htildeplus  0.00080940418495838
a0_hperp  a4_htildeperp  0.0015956116721132
a0_hperp  a5_fplus  -0.00054720369250651
a0_hperp  a5_fperp  0.00042863659418367
a0_hperp  a5_f0  0.00068965637864434
a0_hperp  a5_gplus  0.000399457569677
a0_hperp  a5_gperp  0.00019063973216512
a0_hperp  a5_g0  -0.0012228587388299
a0_hperp  a5_hplus  -0.00033258623557071
a0_hperp  a5_hperp  -0.0059227003473709
a0_hperp  a5_htildeplus  -0.00084993745350706
a0_hperp  a5_htildeperp  -0.0024061032188811
a0_htildeplus  a0_fplus  3.194475299136e-07
a0_htildeplus  a0_fperp  6.3418967241027e-07
a0_htildeplus  a0_f0  1.6113012901992e-06
a0_htildeplus  a0_gplus  4.1724033519176e-07
a0_htildeplus  a0_g0  1.2308366671721e-06
a0_htildeplus  a0_hplus  9.0224829331718e-06
a0_htildeplus  a0_hperp  6.7469705122655e-06
a0_htildeplus  a0_htildeplus  8.7192536842862e-06
a0_htildeplus  a1_fplus  -3.9668168162182e-06
a0_htildeplus  a1_fperp  -8.6925530961122e-06
a0_htildeplus  a1_f0  -1.8386655626019e-05
a0_htildeplus  a1_gplus  -5.1732265294673e-06
a0_htildeplus  a1_gperp  -1.5692045554084e-05
a0_htildeplus  a1_g0  -1.681379905274e-05
a0_htildeplus  a1_hplus  -5.8600812300074e-05
a0_htildeplus  a1_hperp  -5.4970474032882e-05
a0_htildeplus  a1_htildeplus  -7.4461162838645e-05
a0_htildeplus  a1_htildeperp  -5.6041177643539e-05
a0_htildeplus  a2_fplus  3.7087694675736e-05
a0_htildeplus  a2_fperp  4.519238785289e-05
a0_htildeplus  a2_f0  9.7390663971132e-05
a0_htildeplus  a2_gplus  9.5922119513031e-06
a0_htildeplus  a2_gperp  3.6392900429409e-05
a0_htildeplus  a2_g0  0.00010593151209493
a0_htildeplus  a2_hplus  0.00019183304639767
a0_htildeplus  a2_hperp  0.00024377677313006
a0_htildeplus  a2_htildeplus  0.00037831894525968
a0_htildeplus  a2_htildeperp  0.00032395096795208
a0_htildeplus  a3_fplus  -0.0001922505326672
a0_htildeplus  a3_fperp  -5.5277668489913e-05
a0_htildeplus  a3_f0  -0.0002762417078876
a0_htildeplus  a3_gplus  8.8768648113242e-05
a0_htildeplus  a3_gperp  2.7110809885628e-05
a0_htildeplus  a3_g0  -0.00032427800823983
a0_htildeplus  a3_hplus  -0.00046420884384086
a0_htildeplus  a3_hperp  -0.00065832629035809
a0_htildeplus  a3_htildeplus  -0.001143076690324
a0_htildeplus  a3_htildeperp  -0.0012005981976133
a0_htildeplus  a4_fplus  0.00052264947513435
a0_htildeplus  a4_fperp  -4.0546881611817e-05
a0_htildeplus  a4_f0  0.00047004477917242
a0_htildeplus  a4_gplus  -0.00041002818943313
a0_htildeplus  a4_gperp  -0.00020335807737074
a0_htildeplus  a4_g0  0.00056879453889583
a0_htildeplus  a4_hplus  0.00079540977038751
a0_htildeplus  a4_hperp  0.0011486215163658
a0_htildeplus  a4_htildeplus  0.0020695287779915
a0_htildeplus  a4_htildeperp  0.0027431660966976
a0_htildeplus  a5_fplus  -0.00084940018401982
a0_htildeplus  a5_fperp  0.00016652384784631
a0_htildeplus  a5_f0  -0.00052484903112863
a0_htildeplus  a5_gplus  0.00079783663959865
a0_htildeplus  a5_gperp  0.00034870484659797
a0_htildeplus  a5_g0  -0.00064627033333726
a0_htildeplus  a5_hplus  -0.00092374130502967
a0_htildeplus  a5_hperp  -0.0013767028015164
a0_htildeplus  a5_htildeplus  -0.0024242279225584
a0_htildeplus  a5_htildeperp  -0.004056341818007
a1_fplus  a0_fplus  -1.5188822697102e-05
a1_fplus  a0_fperp  -2.2030338863741e-05
a1_fplus  a0_f0  -1.1102913532658e-05
a1_fplus  a0_gplus  -1.8407719835258e-06
a1_fplus  a0_g0  -1.4716648861878e-05
a1_fplus  a0_hplus  -1.0424096273784e-05
a1_fplus  a0_hperp  -8.0644678217097e-06
a1_fplus  a0_htildeplus  -3.9668201028857e-06
a1_fplus  a1_fplus  0.00049344444137169
a1_fplus  a1_fperp  0.00052117985920409
a1_fplus  a1_f0  0.00027716090843796
a1_fplus  a1_gplus  3.5968734119868e-05
a1_fplus  a1_gperp  0.00010772170387424
a1_fplus  a1_g0  0.00046182677714671
a1_fplus  a1_hplus  0.00026527906590401
a1_fplus  a1_hperp  0.00024751112627861
a1_fplus  a1_htildeplus  6.43084162631e-05
a1_fplus  a1_htildeperp  4.7842891912359e-05
a1_fplus  a2_fplus  -0.0060779007572504
a1_fplus  a2_fperp  -0.0040830608236457
a1_fplus  a2_f0  -0.0027507228812216
a1_fplus  a2_gplus  5.3870490247951e-05
a1_fplus  a2_gperp  -0.00015460731861512
a1_fplus  a2_g0  -0.0036842650473769
a1_fplus  a2_hplus  -0.0019817540909825
a1_fplus  a2_hperp  -0.0022494432275946
a1_fplus  a2_htildeplus  9.2629805018602e-05
a1_fplus  a2_htildeperp  4.7671227180354e-05
a1_fplus  a3_fplus  0.03670109510302
a1_fplus  a3_fperp  0.012461705512019
a1_fplus  a3_f0  0.021262188714443
a1_fplus  a3_gplus  -0.0020875258928343
a1_fplus  a3_gperp  -0.00096117530556301
a1_fplus  a3_g0  0.011837193706373
a1_fplus  a3_hplus  0.0056629591035619
a1_fplus  a3_hperp  0.0095962927020149
a1_fplus  a3_htildeplus  -0.0011650963018046
a1_fplus  a3_htildeperp  -0.0021762269426398
a1_fplus  a4_fplus  -0.10764463597782
a1_fplus  a4_fperp  -0.020832993526984
a1_fplus  a4_f0  -0.05936923633517
a1_fplus  a4_gplus  0.0080379299930307
a1_fplus  a4_gperp  0.0034346703793473
a1_fplus  a4_g0  -0.020878438517525
a1_fplus  a4_hplus  -0.0088568236046539
a1_fplus  a4_hperp  -0.022849474689416
a1_fplus  a4_htildeplus  0.0028667066410822
a1_fplus  a4_htildeperp  0.0082925743975285
a1_fplus  a5_fplus  0.18264405937944
a1_fplus  a5_fperp  0.022509148771999
a1_fplus  a5_f0  0.086732602461129
a1_fplus  a5_gplus  -0.014940059817004
a1_fplus  a5_gperp  -0.0052617269964726
a1_fplus  a5_g0  0.023669616926962
a1_fplus  a5_hplus  0.0090043139038431
a1_fplus  a5_hperp  0.034216288896186
a1_fplus  a5_htildeplus  -0.0038295577317218
a1_fplus  a5_htildeperp  -0.015316451576872
a1_fperp  a0_fplus  -1.9982225254075e-05
a1_fperp  a0_fperp  -8.6393255152318e-05
a1_fperp  a0_f0  -2.296357590362e-05
a1_fperp  a0_gplus  -3.289355988966e-06
a1_fperp  a0_g0  -4.0005307902878e-05
a1_fperp  a0_hplus  -2.4148573135256e-05
a1_fperp  a0_hperp  -1.8163846927024e-05
a1_fperp  a0_htildeplus  -8.6925549110265e-06
a1_fperp  a1_fplus  0.0005211798474742
a1_fperp  a1_fperp  0.0026479641397521
a1_fperp  a1_f0  0.00043160058848915
a1_fperp  a1_gplus  8.2458227415918e-05
a1_fperp  a1_gperp  0.00025483238358472
a1_fperp  a1_g0  0.0012042862917621
a1_fperp  a1_hplus  0.00062853359567594
a1_fperp  a1_hperp  0.00056084901889496
a1_fperp  a1_htildeplus  0.00016241168210693
a1_fperp  a1_htildeperp  0.00012921898440902
a1_fperp  a2_fplus  -0.0048391766900459
a1_fperp  a2_fperp  -0.027235227423797
a1_fperp  a2_f0  -0.0028367453169571
a1_fperp  a2_gplus  -0.00021699885142597
a1_fperp  a2_gperp  -0.001025106155804
a1_fperp  a2_g0  -0.0094353927033977
a1_fperp  a2_hplus  -0.0044598815493709
a1_fperp  a2_hperp  -0.0050666909161678
a1_fperp  a2_htildeplus  -0.00023174900645797
a1_fperp  a2_htildeperp  -0.00030213230827909
a1_fperp  a3_fplus  0.021504350164337
a1_fperp  a3_fperp  0.13263003116071
a1_fperp  a3_f0  0.0084836510214571
a1_fperp  a3_gplus  -0.0020429266869465
a1_fperp  a3_gperp  0.00032051899304013
a1_fperp  a3_g0  0.02974462962948
a1_fperp  a3_hplus  0.011751630756822
a1_fperp  a3_hperp  0.021340993695219
a1_fperp  a3_htildeplus  -0.0010975772876903
a1_fperp  a3_htildeperp  -0.0024506882772544
a1_fperp  a4_fplus  -0.052709364076015
a1_fperp  a4_fperp  -0.30920478959958
a1_fperp  a4_f0  -0.014500344578356
a1_fperp  a4_gplus  0.0099389864822822
a1_fperp  a4_gperp  0.0034825120809406
a1_fperp  a4_g0  -0.051655816424531
a1_fperp  a4_hplus  -0.016697673933352
a1_fperp  a4_hperp  -0.050314734397021
a1_fperp  a4_htildeplus  0.0039304788483841
a1_fperp  a4_htildeperp  0.011831020998488
a1_fperp  a5_fplus  0.08040920854607
a1_fperp  a5_fperp  0.41690214324736
a1_fperp  a5_f0  0.016104816756339
a1_fperp  a5_gplus  -0.019769242144343
a1_fperp  a5_gperp  -0.0072634238108704
a1_fperp  a5_g0  0.057901397746925
a1_fperp  a5_hplus  0.015325018073955
a1_fperp  a5_hperp  0.074854017969347
a1_fperp  a5_htildeplus  -0.0059723623916868
a1_fperp  a5_htildeperp  -0.023355177737176
a1_f0  a0_fplus  -1.1148775015641e-05
a1_f0  a0_fperp  -2.3627702408456e-05
a1_f0  a0_f0  -9.4861218267247e-05
a1_f0  a0_gplus  -6.4229092912454e-06
a1_f0  a0_g0  -2.2766317141324e-05
a1_f0  a0_hplus  -8.5707988977696e-06
a1_f0  a0_hperp  -5.9511722827128e-06
a1_f0  a0_htildeplus  -1.8386658567014e-05
a1_f0  a1_fplus  0.00027716097119487
a1_f0  a1_fperp  0.00043160065937108
a1_f0  a1_f0  0.0041152729788838
a1_f0  a1_gplus  0.0002643541846332
a1_f0  a1_gperp  0.00074301526288972
a1_f0  a1_g0  0.00058118700842828
a1_f0  a1_hplus  0.00010710823628787
a1_f0  a1_hperp  0.00013754256730015
a1_f0  a1_htildeplus  0.00061524532993137
a1_f0  a1_htildeperp  0.00042110363561833
a1_f0  a2_fplus  -0.0028238493817309
a1_f0  a2_fperp  -0.0033847964054313
a1_f0  a2_f0  -0.043620780763477
a1_f0  a2_gplus  -0.0026449342754745
a1_f0  a2_gperp  -0.0060305926198675
a1_f0  a2_g0  -0.0040774736479713
a1_f0  a2_hplus  -0.00087982235322762
a1_f0  a2_hperp  -0.00058215333048537
a1_f0  a2_htildeplus  -0.0045362422141167
a1_f0  a2_htildeperp  -0.0038956190176093
a1_f0  a3_fplus  0.014152451398716
a1_f0  a3_fperp  0.01071446440258
a1_f0  a3_f0  0.19388261613822
a1_f0  a3_gplus  0.010939659837071
a1_f0  a3_gperp  0.015243034085797
a1_f0  a3_g0  0.0091378218458812
a1_f0  a3_hplus  0.0035965174614584
a1_f0  a3_hperp  -0.0018606316269542
a1_f0  a3_htildeplus  0.011303219799872
a1_f0  a3_htildeperp  0.015194728201038
a1_f0  a4_fplus  -0.037571682212007
a1_f0  a4_fperp  -0.01856930040397
a1_f0  a4_f0  -0.42757715384976
a1_f0  a4_gplus  -0.024704147541205
a1_f0  a4_gperp  -0.019483843642145
a1_f0  a4_g0  -0.0097481587321539
a1_f0  a4_hplus  -0.0076388167844355
a1_f0  a4_hperp  0.012323174754536
a1_f0  a4_htildeplus  -0.014612979701121
a1_f0  a4_htildeperp  -0.03297409457892
a1_f0  a5_fplus  0.060295220342507
a1_f0  a5_fperp  0.02067786385956
a1_f0  a5_f0  0.55902453224131
a1_f0  a5_gplus  0.03530492336748
a1_f0  a5_gperp  0.015621382899754
a1_f0  a5_g0  0.0056295606871083
a1_f0  a5_hplus  0.0097771927727422
a1_f0  a5_hperp  -0.026461421067461
a1_f0  a5_htildeplus  0.012009399018085
a1_f0  a5_htildeperp  0.045973873439541
a1_gplus  a0_fplus  -1.5757439651596e-06
a1_gplus  a0_fperp  -4.1550144834433e-06
a1_gplus  a0_f0  -4.8724184552783e-06
a1_gplus  a0_gplus  -5.1827173180575e-06
a1_gplus  a0_g0  -9.9766831813064e-06
a1_gplus  a0_hplus  -2.8901842960955e-06
a1_gplus  a0_hperp  -2.1072159651679e-06
a1_gplus  a0_htildeplus  -5.1732263169282e-06
a1_gplus  a1_fplus  3.596872988845e-05
a1_gplus  a1_fperp  8.2458223116541e-05
a1_gplus  a1_f0  0.0002643541746491
a1_gplus  a1_gplus  0.00018795911642516
a1_gplus  a1_gperp  0.00039357868663663
a1_gplus  a1_g0  0.00023203608611816
a1_gplus  a1_hplus  6.5254311658801e-05
a1_gplus  a1_hperp  4.6480000213621e-05
a1_gplus  a1_htildeplus  0.00016045148180733
a1_gplus  a1_htildeperp  0.00011498190522024
a1_gplus  a2_fplus  -0.00032051135584033
a1_gplus  a2_fperp  -0.00060942192382738
a1_gplus  a2_f0  -0.0025475652308997
a1_gplus  a2_gplus  -0.0024010462270112
a1_gplus  a2_gperp  -0.0034980324189171
a1_gplus  a2_g0  -0.0021950686831831
a1_gplus  a2_hplus  -0.00053294753060898
a1_gplus  a2_hperp  -0.00026371393368071
a1_gplus  a2_htildeplus  -0.0011938528280219
a1_gplus  a2_htildeperp  -0.0010610381827477
a1_gplus  a3_fplus  0.0011071803288899
a1_gplus  a3_fperp  0.0014236795100404
a1_gplus  a3_f0  0.0093068055770836
a1_gplus  a3_gplus  0.014006092569934
a1_gplus  a3_gperp  0.011846353242931
a1_gplus  a3_g0  0.012587169624224
a1_gplus  a3_hplus  0.0020910782357853
a1_gplus  a3_hperp  1.4216975348695e-05
a1_gplus  a3_htildeplus  0.002793796976454
a1_gplus  a3_htildeperp  0.0040856445140843
a1_gplus  a4_fplus  -0.0021067111668766
a1_gplus  a4_fperp  -0.0015792926295952
a1_gplus  a4_f0  -0.017959313396735
a1_gplus  a4_gplus  -0.040120576390959
a1_gplus  a4_gperp  -0.021495406946751
a1_gplus  a4_g0  -0.03148719367426
a1_gplus  a4_hplus  -0.0043575880615543
a1_gplus  a4_hperp  0.0020078257279173
a1_gplus  a4_htildeplus  -0.003183362157193
a1_gplus  a4_htildeperp  -0.0087332830500924
a1_gplus  a5_fplus  0.0026230247719823
a1_gplus  a5_fperp  0.00094493782446977
a1_gplus  a5_f0  0.021596943795718
a1_gplus  a5_gplus  0.06717679215553
a1_gplus  a5_gperp  0.024816405400954
a1_gplus  a5_g0  0.043652883570391
a1_gplus  a5_hplus  0.005528548562929
a1_gplus  a5_hperp  -0.0050770365823577
a1_gplus  a5_htildeplus  0.0021044100929875
a1_gplus  a5_htildeperp  0.012007901960052
a1_gperp  a0_fplus  -5.2041572906602e-06
a1_gperp  a0_fperp  -1.1451847280607e-05
a1_gperp  a0_f0  -1.6703993977242e-05
a1_gperp  a0_gplus  -1.4499390431973e-05
a1_gperp  a0_g0  -3.3716914349879e-05
a1_gperp  a0_hplus  -8.4504569881056e-06
a1_gperp  a0_hperp  -7.0360366627487e-06
a1_gperp  a0_htildeplus  -1.5692045757896e-05
a1_gperp  a1_fplus  0.0001077216877398
a1_gperp  a1_fperp  0.00025483237583866
a1_gperp  a1_f0  0.00074301523401469
a1_gperp  a1_gplus  0.00039357869453788
a1_gperp  a1_gperp  0.0015948236434676
a1_gperp  a1_g0  0.00068689377794986
a1_gperp  a1_hplus  0.00019678400816682
a1_gperp  a1_hperp  0.00014392436234576
a1_gperp  a1_htildeplus  0.00047958738596636
a1_gperp  a1_htildeperp  0.00032721648767603
a1_gperp  a2_fplus  -0.0011047963542975
a1_gperp  a2_fperp  -0.0020464839045182
a1_gperp  a2_f0  -0.0069539892888576
a1_gperp  a2_gplus  -0.0039053201184595
a1_gperp  a2_gperp  -0.017592625963845
a1_gperp  a2_g0  -0.0054776655342221
a1_gperp  a2_hplus  -0.0016690346067282
a1_gperp  a2_hperp  -0.00095658068789018
a1_gperp  a2_htildeplus  -0.0034475173114199
a1_gperp  a2_htildeperp  -0.0028290722395652
a1_gperp  a3_fplus  0.0045596336317814
a1_gperp  a3_fperp  0.0047859860936317
a1_gperp  a3_f0  0.024536295009251
a1_gperp  a3_gplus  0.017723049264132
a1_gperp  a3_gperp  0.086593440309836
a1_gperp  a3_g0  0.018212536637937
a1_gperp  a3_hplus  0.0061824150475032
a1_gperp  a3_hperp  0.0013259687746987
a1_gperp  a3_htildeplus  0.0083030410669791
a1_gperp  a3_htildeperp  0.0099076263266077
a1_gperp  a4_fplus  -0.010240586652757
a1_gperp  a4_fperp  -0.0051161964056298
a1_gperp  a4_f0  -0.046098889193368
a1_gperp  a4_gplus  -0.043631059183047
a1_gperp  a4_gperp  -0.20047552432
a1_gperp  a4_g0  -0.033038507289693
a1_gperp  a4_hplus  -0.012254994014014
a1_gperp  a4_hperp  0.0020319834681285
a1_gperp  a4_htildeplus  -0.010187447779327
a1_gperp  a4_htildeperp  -0.01925878650332
a1_gperp  a5_fplus  0.014629319362409
a1_gperp  a5_fperp  0.0027409188306561
a1_gperp  a5_f0  0.054425585721403
a1_gperp  a5_gplus  0.066620071744199
a1_gperp  a5_gperp  0.26821446078627
a1_gperp  a5_g0  0.03821208634677
a1_gperp  a5_hplus  0.015045640465212
a1_gperp  a5_hperp  -0.0083556846053562
a1_gperp  a5_htildeplus  0.0077422087200962
a1_gperp  a5_htildeperp  0.024365584727231
a1_g0  a0_fplus  -1.7299431517546e-05
a1_g0  a0_fperp  -4.859820651178e-05
a1_g0  a0_f0  -1.339548739074e-05
a1_g0  a0_gplus  -1.1262907683691e-05
a1_g0  a0_g0  -0.00020074827977268
a1_g0  a0_hplus  -3.768700397571e-05
a1_g0  a0_hperp  -3.043508852066e-05
a1_g0  a0_htildeplus  -1.6813798667315e-05
a1_g0  a1_fplus  0.00046182674241603
a1_g0  a1_fperp  0.0012042862654313
a1_g0  a1_f0  0.00058118694422462
a1_g0  a1_gplus  0.00023203608837886
a1_g0  a1_gperp  0.00068689377521325
a1_g0  a1_g0  0.0061022861899885
a1_g0  a1_hplus  0.00078950494647203
a1_g0  a1_hperp  0.0007523653063357
a1_g0  a1_htildeplus  0.00034790813197911
a1_g0  a1_htildeperp  0.00026050032042565
a1_g0  a2_fplus  -0.004016135022892
a1_g0  a2_fperp  -0.0082969765501922
a1_g0  a2_f0  -0.004119398592571
a1_g0  a2_gplus  -0.0010608830575059
a1_g0  a2_gperp  -0.0040147263989334
a1_g0  a2_g0  -0.056391822475287
a1_g0  a2_hplus  -0.0051473964502755
a1_g0  a2_hperp  -0.0058287497106092
a1_g0  a2_htildeplus  -0.001467908839091
a1_g0  a2_htildeperp  -0.001220650751022
a1_g0  a3_fplus  0.016012082266854
a1_g0  a3_fperp  0.019923474380036
a1_g0  a3_f0  0.0092840883918116
a1_g0  a3_gplus  -0.0019831255610914
a1_g0  a3_gperp  0.0073336954878284
a1_g0  a3_g0  0.22158670964983
a1_g0  a3_hplus  0.013670873587966
a1_g0  a3_hperp  0.020368385344621
a1_g0  a3_htildeplus  0.0019948647492927
a1_g0  a3_htildeperp  -0.00041436519266983
a1_g0  a4_fplus  -0.035995942326816
a1_g0  a4_fperp  -0.024439893551132
a1_g0  a4_f0  -0.0099501352432271
a1_g0  a4_gplus  0.016250097583765
a1_g0  a4_gperp  -0.0047130938310135
a1_g0  a4_g0  -0.45332891104462
a1_g0  a4_hplus  -0.020206943371596
a1_g0  a4_hperp  -0.040908666643075
a1_g0  a4_htildeplus  -0.00023581857103635
a1_g0  a4_htildeperp  0.010415625471354
a1_g0  a5_fplus  0.051649443938991
a1_g0  a5_fperp  0.018187674604243
a1_g0  a5_f0  0.0055705498194376
a1_g0  a5_gplus  -0.035643956227727
a1_g0  a5_gperp  -0.0015417061157155
a1_g0  a5_g0  0.56719567527045
a1_g0  a5_hplus  0.019524229315716
a1_g0  a5_hperp  0.053777536672045
a1_g0  a5_htildeplus  -0.002325790850009
a1_g0  a5_htildeperp  -0.024658744219604
a1_hplus  a0_fplus  -8.4210572028978e-06
a1_hplus  a0_fperp  -2.2373950319865e-05
a1_hplus  a0_f0  -5.4590332463001e-06
a1_hplus  a0_gplus  -3.1167482646201e-06
a1_hplus  a0_g0  -2.5379771128779e-05
a1_hplus  a0_hplus  -0.00011774315191292
a1_hplus  a0_hperp  -7.2550724749238e-05
a1_hplus  a0_htildeplus  -5.860081366873e-05
a1_hplus  a1_fplus  0.00026527904078717
a1_hplus  a1_fperp  0.0006285335823848
a1_hplus  a1_f0  0.00010710814598451
a1_hplus  a1_gplus  6.5254313973642e-05
a1_hplus  a1_gperp  0.00019678400696084
a1_hplus  a1_g0  0.00078950495629359
a1_hplus  a1_hplus  0.0023380392003376
a1_hplus  a1_hperp  0.0010562513510023
a1_hplus  a1_htildeplus  0.00049243404117898
a1_hplus  a1_htildeperp  0.00037956592182677
a1_hplus  a2_fplus  -0.0025848478650977
a1_hplus  a2_fperp  -0.0048373709362198
a1_hplus  a2_f0  9.6168375200572e-05
a1_hplus  a2_gplus  -0.00011519623238466
a1_hplus  a2_gperp  -0.00058071974209251
a1_hplus  a2_g0  -0.006322738015361
a1_hplus  a2_hplus  -0.022015551497077
a1_hplus  a2_hperp  -0.0078636237916846
a1_hplus  a2_htildeplus  -0.0019023250709847
a1_hplus  a2_htildeperp  -0.0017124691112179
a1_hplus  a3_fplus  0.012199118459612
a1_hplus  a3_fperp  0.013632442988683
a1_hplus  a3_f0  -0.0029471316050093
a1_hplus  a3_gplus  -0.0017712540906229
a1_hplus  a3_gperp  -0.00062612939225076
a1_hplus  a3_g0  0.021031336439174
a1_hplus  a3_hplus  0.1086145382796
a1_hplus  a3_hperp  0.031385294822615
a1_hplus  a3_htildeplus  0.0033424816707217
a1_hplus  a3_htildeperp  0.0033627282235004
a1_hplus  a4_fplus  -0.031136664565351
a1_hplus  a4_fperp  -0.020788156413831
a1_hplus  a4_f0  0.0087883528340802
a1_hplus  a4_gplus  0.0079327064247777
a1_hplus  a4_gperp  0.0043413702899586
a1_hplus  a4_g0  -0.03834104346004
a1_hplus  a4_hplus  -0.25649964039107
a1_hplus  a4_hperp  -0.072682681569976
a1_hplus  a4_htildeplus  -0.0029022478874637
a1_hplus  a4_htildeperp  -0.0025875720259154
a1_hplus  a5_fplus  0.048682485538145
a1_hplus  a5_fperp  0.020573972403242
a1_hplus  a5_f0  -0.012938348663129
a1_hplus  a5_gplus  -0.015388576153809
a1_hplus  a5_gperp  -0.0075388642321103
a1_hplus  a5_g0  0.04455366349434
a1_hplus  a5_hplus  0.34846053905668
a1_hplus  a5_hperp  0.10733134695033
a1_hplus  a5_htildeplus  0.0010023022543288
a1_hplus  a5_htildeperp  -0.00096345838964691
a1_hperp  a0_fplus  -9.5764639425016e-06
a1_hperp  a0_fperp  -2.5052322005784e-05
a1_hperp  a0_f0  -7.3039387335574e-06
a1_hperp  a0_gplus  -2.659582624131e-06
a1_hperp  a0_g0  -2.8414641362818e-05
a1_hperp  a0_hplus  -9.6300364961856e-05
a1_hperp  a0_hperp  -9.2457415193315e-05
a1_hperp  a0_htildeplus  -5.4970475552894e-05
a1_hperp  a1_fplus  0.0002475110666074
a1_hperp  a1_fperp  0.00056084897543769
a1_hperp  a1_f0  0.00013754237967614
a1_hperp  a1_gplus  4.6479999752093e-05
a1_hperp  a1_gperp  0.00014392434542188
a1_hperp  a1_g0  0.00075236527886875
a1_hperp  a1_hplus  0.0010562513305999
a1_hperp  a1_hperp  0.0017743867774924
a1_hperp  a1_htildeplus  0.00043420724160005
a1_hperp  a1_htildeperp  0.00038342428009114
a1_hperp  a2_fplus  -0.0020330534488429
a1_hperp  a2_fperp  -0.0034413933543636
a1_hperp  a2_f0  0.00035276829369451
a1_hperp  a2_gplus  0.00016491456992266
a1_hperp  a2_gperp  0.00013134537569741
a1_hperp  a2_g0  -0.0053268135254312
a1_hperp  a2_hplus  -0.005708631080406
a1_hperp  a2_hperp  -0.017286189462948
a1_hperp  a2_htildeplus  -0.0014392640242589
a1_hperp  a2_htildeperp  -0.0028122077281169
a1_hperp  a3_fplus  0.0088272735099268
a1_hperp  a3_fperp  0.0080645477975448
a1_hperp  a3_f0  -0.0049779115827829
a1_hperp  a3_gplus  -0.002852349415112
a1_hperp  a3_gperp  -0.0024476035506276
a1_hperp  a3_g0  0.01765899241251
a1_hperp  a3_hplus  0.01526225281634
a1_hperp  a3_hperp  0.092544870685969
a1_hperp  a3_htildeplus  0.0049508588138163
a1_hperp  a3_htildeperp  0.01868599271942
a1_hperp  a4_fplus  -0.021725356478802
a1_hperp  a4_fperp  -0.010012869992811
a1_hperp  a4_f0  0.013941750024838
a1_hperp  a4_gplus  0.010027495150714
a1_hperp  a4_gperp  0.0063668217317759
a1_hperp  a4_g0  -0.032899431302022
a1_hperp  a4_hplus  -0.023943161364525
a1_hperp  a4_hperp  -0.25760298494085
a1_hperp  a4_htildeplus  -0.011268274974232
a1_hperp  a4_htildeperp  -0.059003761474153
a1_hperp  a5_fplus  0.033345854894856
a1_hperp  a5_fperp  0.0077236402632883
a1_hperp  a5_f0  -0.020067786796823
a1_hperp  a5_gplus  -0.017955654852662
a1_hperp  a5_gperp  -0.0087340403917297
a1_hperp  a5_g0  0.038968979651757
a1_hperp  a5_hplus  0.024832023774577
a1_hperp  a5_hperp  0.4251759484681
a1_hperp  a5_htildeplus  0.015325019107707
a1_hperp  a5_htildeperp  0.1033163805738
a1_htildeplus  a0_fplus  -3.2761109755758e-06
a1_htildeplus  a0_fperp  -6.1925046557576e-06
a1_htildeplus  a0_f0  -1.8181075055657e-05
a1_htildeplus  a0_gplus  -4.6866704888647e-06
a1_htildeplus  a0_g0  -1.6693088382828e-05
a1_htildeplus  a0_hplus  -6.5735874548002e-05
a1_htildeplus  a0_hperp  -4.9013521634905e-05
a1_htildeplus  a0_htildeplus  -7.4461163262218e-05
a1_htildeplus  a1_fplus  6.4308365455768e-05
a1_htildeplus  a1_fperp  0.00016241165474953
a1_htildeplus  a1_f0  0.00061524531007354
a1_htildeplus  a1_gplus  0.00016045149106986
a1_htildeplus  a1_gperp  0.00047958739145209
a1_htildeplus  a1_g0  0.00034790813755132
a1_htildeplus  a1_hplus  0.00049243402045605
a1_htildeplus  a1_hperp  0.00043420721650033
a1_htildeplus  a1_htildeplus  0.0014313543331909
a1_htildeplus  a1_htildeperp  0.00079226179246134
a1_htildeplus  a2_fplus  -0.00067504383220482
a1_htildeplus  a2_fperp  -0.0015303556235359
a1_htildeplus  a2_f0  -0.0057081518220213
a1_htildeplus  a2_gplus  -0.00152460260747
a1_htildeplus  a2_gperp  -0.0038001055693043
a1_htildeplus  a2_g0  -0.0029034617276325
a1_htildeplus  a2_hplus  -0.0022281132265291
a1_htildeplus  a2_hperp  -0.0021251535685726
a1_htildeplus  a2_htildeplus  -0.014678849574442
a1_htildeplus  a2_htildeperp  -0.0068696458423516
a1_htildeplus  a3_fplus  0.0023529987143117
a1_htildeplus  a3_fperp  0.0043659813945972
a1_htildeplus  a3_f0  0.020063888067518
a1_htildeplus  a3_gplus  0.0057203716406643
a1_htildeplus  a3_gperp  0.0098605038178486
a1_htildeplus  a3_g0  0.00816863539599
a1_htildeplus  a3_hplus  0.0070112279621709
a1_htildeplus  a3_hperp  0.0057249653701672
a1_htildeplus  a3_htildeplus  0.076286771777213
a1_htildeplus  a3_htildeperp  0.03096420468585
a1_htildeplus  a4_fplus  -0.0042632552080806
a1_htildeplus  a4_fperp  -0.006383452136649
a1_htildeplus  a4_f0  -0.03755685497249
a1_htildeplus  a4_gplus  -0.011771356840262
a1_htildeplus  a4_gperp  -0.013273518598907
a1_htildeplus  a4_g0  -0.012121299275016
a1_htildeplus  a4_hplus  -0.013587987586385
a1_htildeplus  a4_hperp  -0.0093194941138161
a1_htildeplus  a4_htildeplus  -0.18211735084708
a1_htildeplus  a4_htildeperp  -0.077001934964292
a1_htildeplus  a5_fplus  0.004914307845707
a1_htildeplus  a5_fperp  0.0059518850445533
a1_htildeplus  a5_f0  0.04421582020989
a1_htildeplus  a5_gplus  0.015603189840321
a1_htildeplus  a5_gperp  0.011465792186916
a1_htildeplus  a5_g0  0.011711484574049
a1_htildeplus  a5_hplus  0.016730171118796
a1_htildeplus  a5_hperp  0.010090566242888
a1_htildeplus  a5_htildeplus  0.24749598074934
a1_htildeplus  a5_htildeperp  0.11858142805207
a1_htildeperp  a0_fplus  -2.0854981363897e-06
a1_htildeperp  a0_fperp  -4.6738619114731e-06
a1_htildeperp  a0_f0  -1.2572685223404e-05
a1_htildeperp  a0_gplus  -3.2127471462005e-06
a1_htildeperp  a0_g0  -1.1304414449549e-05
a1_htildeperp  a0_hplus  -4.9876167048332e-05
a1_htildeperp  a0_hperp  -3.7146434567774e-05
a1_htildeperp  a0_htildeplus  -5.6041178156026e-05
a1_htildeperp  a1_fplus  4.7842821427777e-05
a1_htildeperp  a1_fperp  0.00012921894264112
a1_htildeperp  a1_f0  0.00042110359721882
a1_htildeperp  a1_gplus  0.00011498191563992
a1_htildeperp  a1_gperp  0.00032721649330642
a1_htildeperp  a1_g0  0.00026050031606494
a1_htildeperp  a1_hplus  0.00037956588537421
a1_htildeperp  a1_hperp  0.0003834242239533
a1_htildeperp  a1_htildeplus  0.0007922617966982
a1_htildeperp  a1_htildeperp  0.00073286544471045
a1_htildeperp  a2_fplus  -0.00047090917892223
a1_htildeperp  a2_fperp  -0.001139020204492
a1_htildeperp  a2_f0  -0.0040048251475258
a1_htildeperp  a2_gplus  -0.0011243418932317
a1_htildeperp  a2_gperp  -0.0026475282042693
a1_htildeperp  a2_g0  -0.0021926645559624
a1_htildeperp  a2_hplus  -0.0017665322363331
a1_htildeperp  a2_hperp  -0.0029956990098047
a1_htildeperp  a2_htildeplus  -0.006009068430335
a1_htildeperp  a2_htildeperp  -0.0080960448614478
a1_htildeperp  a3_fplus  0.0014195376095134
a1_htildeperp  a3_fperp  0.003387074546722
a1_htildeperp  a3_f0  0.01444904312107
a1_htildeperp  a3_gplus  0.004417856676607
a1_htildeperp  a3_gperp  0.0068957352905145
a1_htildeperp  a3_g0  0.006418574862778
a1_htildeperp  a3_hplus  0.0066505468243802
a1_htildeperp  a3_hperp  0.018667428445128
a1_htildeperp  a3_htildeplus  0.020925396100091
a1_htildeperp  a3_htildeperp  0.046182370593719
a1_htildeperp  a4_fplus  -0.0020462664488844
a1_htildeperp  a4_fperp  -0.0053355701319831
a1_htildeperp  a4_f0  -0.027571869181759
a1_htildeperp  a4_gplus  -0.0095141238775794
a1_htildeperp  a4_gperp  -0.0092682369283878
a1_htildeperp  a4_g0  -0.010032992961367
a1_htildeperp  a4_hplus  -0.014615571606794
a1_htildeperp  a4_hperp  -0.057284392713047
a1_htildeperp  a4_htildeplus  -0.039765309986913
a1_htildeperp  a4_htildeperp  -0.13098265277535
a1_htildeperp  a5_fplus  0.0016430881309113
a1_htildeperp  a5_fperp  0.0054200439371281
a1_htildeperp  a5_f0  0.032892107190533
a1_htildeperp  a5_gplus  0.013110681183603
a1_htildeperp  a5_gperp  0.0079755777049721
a1_htildeperp  a5_g0  0.010223683924637
a1_htildeperp  a5_hplus  0.019339880319349
a1_htildeperp  a5_hperp  0.099426990317343
a1_htildeperp  a5_htildeplus  0.047580336530473
a1_htildeperp  a5_htildeperp  0.2171945674837
a2_fplus  a0_fplus  0.00012121002017947
a2_fplus  a0_fperp  0.00014536527259599
a2_fplus  a0_f0  8.0279652410703e-05
a2_fplus  a0_gplus  1.6934537811404e-05
a2_fplus  a0_g0  0.00011069324645233
a2_fplus  a0_hplus  6.9412715821672e-05
a2_fplus  a0_hperp  4.6922813502364e-05
a2_fplus  a0_htildeplus  3.708775943036e-05
a2_fplus  a1_fplus  -0.0060779007955617
a2_fplus  a1_fperp  -0.0048391769154913
a2_fplus  a1_f0  -0.0028238481187832
a2_fplus  a1_gplus  -0.00032051141903621
a2_fplus  a1_gperp  -0.0011047966541862
a2_fplus  a1_g0  -0.0040161356037195
a2_fplus  a1_hplus  -0.0025848483267189
a2_fplus  a1_hperp  -0.0020330544961055
a2_fplus  a1_htildeplus  -0.0006750448252241
a2_fplus  a1_htildeperp  -0.00047091056843894
a2_fplus  a2_fplus  0.10661208301977
a2_fplus  a2_fperp  0.053885569582982
a2_fplus  a2_f0  0.050682360161303
a2_fplus  a2_gplus  -0.0005499753703148
a2_fplus  a2_gperp  0.0038823332402051
a2_fplus  a2_g0  0.042409857455295
a2_fplus  a2_hplus  0.027468053637299
a2_fplus  a2_hperp  0.026515046823896
a2_fplus  a2_htildeplus  0.00096996389472838
a2_fplus  a2_htildeperp  0.00071185718877187
a2_fplus  a3_fplus  -0.76404478403941
a2_fplus  a3_fperp  -0.20474120815925
a2_fplus  a3_f0  -0.51215590774866
a2_fplus  a3_gplus  0.025636429106802
a2_fplus  a3_gperp  0.0016812251229198
a2_fplus  a3_g0  -0.15559762449813
a2_fplus  a3_hplus  -0.096668377171858
a2_fplus  a3_hperp  -0.13724834214167
a2_fplus  a3_htildeplus  0.0066469499410266
a2_fplus  a3_htildeperp  0.017870912993599
a2_fplus  a4_fplus  2.3915650243418
a2_fplus  a4_fperp  0.39971029891713
a2_fplus  a4_f0  1.5023020345701
a2_fplus  a4_gplus  -0.10208700282814
a2_fplus  a4_gperp  -0.022158065135843
a2_fplus  a4_g0  0.2959966547727
a2_fplus  a4_hplus  0.1773643773839
a2_fplus  a4_hperp  0.36137029112091
a2_fplus  a4_htildeplus  -0.023776252942818
a2_fplus  a4_htildeperp  -0.078897646475968
a2_fplus  a5_fplus  -4.1870268724718
a2_fplus  a5_fperp  -0.48308523767852
a2_fplus  a5_f0  -2.2325414905441
a2_fplus  a5_gplus  0.19252493490114
a2_fplus  a5_gperp  0.040810436341544
a2_fplus  a5_g0  -0.35204928394275
a2_fplus  a5_hplus  -0.20496985482563
a2_fplus  a5_hperp  -0.57287192260718
a2_fplus  a5_htildeplus  0.036544124912104
a2_fplus  a5_htildeperp  0.15343204290889
a2_fperp  a0_fplus  0.00010306585548694
a2_fperp  a0_fperp  0.00052423416052122
a2_fperp  a0_f0  9.6034055624766e-05
a2_fperp  a0_gplus  1.4430619765772e-05
a2_fperp  a0_g0  0.0001887536259511
a2_fperp  a0_hplus  0.00010721658862781
a2_fperp  a0_hperp  6.2275207423812e-05
a2_fperp  a0_htildeplus  4.5192411539783e-05
a2_fperp  a1_fplus  -0.0040830607067407
a2_fperp  a1_fperp  -0.027235227430256
a2_fperp  a1_f0  -0.0033847954657699
a2_fperp  a1_gplus  -0.00060942196130599
a2_fperp  a1_gperp  -0.0020464839862138
a2_fperp  a1_g0  -0.0082969767425696
a2_fperp  a1_hplus  -0.0048373710774332
a2_fperp  a1_hperp  -0.0034413937779025
a2_fperp  a1_htildeplus  -0.0015303559690815
a2_fperp  a1_htildeperp  -0.0011390207269983
a2_fperp  a2_fplus  0.053885567120157
a2_fperp  a2_fperp  0.42651347264426
a2_fperp  a2_f0  0.040147001217286
a2_fperp  a2_gplus  0.0038667768023367
a2_fperp  a2_gperp  0.018112022042717
a2_fperp  a2_g0  0.087969850822052
a2_fperp  a2_hplus  0.051189345830196
a2_fperp  a2_hperp  0.046857880668662
a2_fperp  a2_htildeplus  0.012372269735504
a2_fperp  a2_htildeperp  0.01021093539527
a2_fperp  a3_fplus  -0.29049374771056
a2_fperp  a3_fperp  -2.6938097780026
a2_fperp  a3_f0  -0.17285603266667
a2_fperp  a3_gplus  0.013204339970112
a2_fperp  a3_gperp  -0.035989576571351
a2_fperp  a3_g0  -0.30507879574284
a2_fperp  a3_hplus  -0.17634483021359
a2_fperp  a3_hperp  -0.23645318933824
a2_fperp  a3_htildeplus  -0.027603482683887
a2_fperp  a3_htildeperp  -0.023075102483632
a2_fperp  a4_fplus  0.78609235132995
a2_fperp  a4_fperp  6.9255572420019
a2_fperp  a4_f0  0.36827494640783
a2_fperp  a4_gplus  -0.089834068410553
a2_fperp  a4_gperp  0.022123947479197
a2_fperp  a4_g0  0.55189276981375
a2_fperp  a4_hplus  0.31743776715268
a2_fperp  a4_hperp  0.60867723500545
a2_fperp  a4_htildeplus  0.026942780910466
a2_fperp  a4_htildeperp  0.012060674334118
a2_fperp  a5_fplus  -1.2676379893134
a2_fperp  a5_fperp  -9.7714440281327
a2_fperp  a5_f0  -0.47041222606773
a2_fperp  a5_gplus  0.19357503389373
a2_fperp  a5_gperp  0.011351836196896
a2_fperp  a5_g0  -0.63314410615675
a2_fperp  a5_hplus  -0.36152112556136
a2_fperp  a5_hperp  -0.95056194033871
a2_fperp  a5_htildeplus  -0.011519170473225
a2_fperp  a5_htildeperp  0.026462432527261
a2_f0  a0_fplus  5.2219544689946e-05
a2_f0  a0_fperp  8.4311542517705e-05
a2_f0  a0_f0  0.00062180378731721
a2_f0  a0_gplus  2.7570529096066e-05
a2_f0  a0_g0  0.00012146670920256
a2_f0  a0_hplus  7.1840093253759e-06
a2_f0  a0_hperp  -1.2267759852993e-05
a2_f0  a0_htildeplus  9.7390722530478e-05
a2_f0  a1_fplus  -0.0027507240934789
a2_f0  a1_fperp  -0.0028367465225091
a2_f0  a1_f0  -0.043620780862736
a2_f0  a1_gplus  -0.0025475653704895
a2_f0  a1_gperp  -0.006953989782687
a2_f0  a1_g0  -0.0041193994571932
a2_f0  a1_hplus  9.616689224947e-05
a2_f0  a1_hperp  0.00035276523986731
a2_f0  a1_htildeplus  -0.0057081523698032
a2_f0  a1_htildeperp  -0.0040048261239069
a2_f0  a2_fplus  0.050682384269659
a2_f0  a2_fperp  0.040147017707784
a2_f0  a2_f0  0.65384307969846
a2_f0  a2_gplus  0.042882710042211
a2_f0  a2_gperp  0.098435067475104
a2_f0  a2_g0  0.044878898952918
a2_f0  a2_hplus  0.0053846990596871
a2_f0  a2_hperp  -0.0053836844839423
a2_f0  a2_htildeplus  0.075295958308752
a2_f0  a2_htildeperp  0.063305577023903
a2_f0  a3_fplus  -0.34659013309587
a2_f0  a3_fperp  -0.17697174462811
a2_f0  a3_f0  -3.5628750327966
a2_f0  a3_gplus  -0.23427083935664
a2_f0  a3_gperp  -0.33094295189964
a2_f0  a3_g0  -0.098369933605324
a2_f0  a3_hplus  -0.03245589189955
a2_f0  a3_hperp  0.089276194438459
a2_f0  a3_htildeplus  -0.24767374521462
a2_f0  a3_htildeperp  -0.33681516016028
a2_f0  a4_fplus  1.0483326353731
a2_f0  a4_fperp  0.37765144802093
a2_f0  a4_f0  8.5955994747569
a2_f0  a4_gplus  0.62162324960475
a2_f0  a4_gperp  0.55823284154975
a2_f0  a4_g0  0.077691031912302
a2_f0  a4_hplus  0.076808840523469
a2_f0  a4_hperp  -0.34996029424289
a2_f0  a4_htildeplus  0.41120794823788
a2_f0  a4_htildeperp  0.88304583459136
a2_f0  a5_fplus  -1.7900477033788
a2_f0  a5_fperp  -0.48209172782908
a2_f0  a5_f0  -11.76150830899
a2_f0  a5_gplus  -0.98184279716169
a2_f0  a5_gperp  -0.60156406447073
a2_f0  a5_g0  -0.0021571621106829
a2_f0  a5_hplus  -0.10295132079163
a2_f0  a5_hperp  0.6693503693455
a2_f0  a5_htildeplus  -0.43751228962827
a2_f0  a5_htildeperp  -1.3875022054156
a2_gplus  a0_fplus  9.4728806309284e-07
a2_gplus  a0_fperp  9.4639886983313e-06
a2_gplus  a0_f0  -3.3051628235662e-06
a2_gplus  a0_gplus  3.0134495515545e-05
a2_gplus  a0_g0  2.293634033565e-05
a2_gplus  a0_hplus  7.1157160119626e-06
a2_gplus  a0_hperp  -6.8739147079011e-07
a2_gplus  a0_htildeplus  9.5922061072347e-06
a2_gplus  a1_fplus  5.3870534487037e-05
a2_gplus  a1_fperp  -0.00021699874145902
a2_gplus  a1_f0  -0.0026449343606214
a2_gplus  a1_gplus  -0.002401046168752
a2_gplus  a1_gperp  -0.0039053198688667
a2_gplus  a1_g0  -0.0010608828428766
a2_gplus  a1_hplus  -0.00011519611462719
a2_gplus  a1_hperp  0.00016491476000517
a2_gplus  a1_htildeplus  -0.0015246023933535
a2_gplus  a1_htildeperp  -0.0011243416383138
a2_gplus  a2_fplus  -0.00054997575548738
a2_gplus  a2_fperp  0.0038667759347351
a2_gplus  a2_f0  0.042882711987701
a2_gplus  a2_gplus  0.049154399667487
a2_gplus  a2_gperp  0.06003853497924
a2_gplus  a2_g0  0.026939856486225
a2_gplus  a2_hplus  0.0029751803521842
a2_gplus  a2_hperp  -0.0025330104835947
a2_gplus  a2_htildeplus  0.025041851898252
a2_gplus  a2_htildeperp  0.021956390757704
a2_gplus  a3_fplus  0.019090296942778
a2_gplus  a3_fperp  -0.01320996158356
a2_gplus  a3_f0  -0.18688993552653
a2_gplus  a3_gplus  -0.34975499931657
a2_gplus  a3_gperp  -0.24629438021652
a2_gplus  a3_g0  -0.25873521980222
a2_gplus  a3_hplus  -0.019245117502865
a2_gplus  a3_hperp  0.034748541469188
a2_gplus  a3_htildeplus  -0.083676569961268
a2_gplus  a3_htildeperp  -0.12574773869071
a2_gplus  a4_fplus  -0.080716393176859
a2_gplus  a4_fperp  0.021957716290324
a2_gplus  a4_f0  0.392417506968
a2_gplus  a4_gplus  1.0821663593389
a2_gplus  a4_gperp  0.49383767623131
a2_gplus  a4_g0  0.73687437499695
a2_gplus  a4_hplus  0.048982491626197
a2_gplus  a4_hperp  -0.13181695043141
a2_gplus  a4_htildeplus  0.13777994456957
a2_gplus  a4_htildeperp  0.34107077342221
a2_gplus  a5_fplus  0.15776133416817
a2_gplus  a5_fperp  -0.023046530621783
a2_gplus  a5_f0  -0.49510677582954
a2_gplus  a5_gplus  -1.8811442886043
a2_gplus  a5_gperp  -0.60556127644499
a2_gplus  a5_g0  -1.0741803213009
a2_gplus  a5_hplus  -0.068526143367066
a2_gplus  a5_hperp  0.24900557340451
a2_gplus  a5_htildeplus  -0.14488355351124
a2_gplus  a5_htildeperp  -0.54560186921151
a2_gperp  a0_fplus  9.6312242097819e-06
a2_gperp  a0_fperp  2.2067282258085e-05
a2_gperp  a0_f0  1.9251197134996e-05
a2_gperp  a0_gplus  7.3890450209795e-05
a2_gperp  a0_g0  0.0001304590298012
a2_gperp  a0_hplus  1.6834881080481e-05
a2_gperp  a0_hperp  6.894130047484e-06
a2_gperp  a0_htildeplus  3.6392903111524e-05
a2_gperp  a1_fplus  -0.0001546070657614
a2_gperp  a1_fperp  -0.0010251059492047
a2_gperp  a1_f0  -0.0060305928646679
a2_gperp  a1_gplus  -0.0034980325126688
a2_gperp  a1_gperp  -0.01759262593989
a2_gperp  a1_g0  -0.004014726097089
a2_gperp  a1_hplus  -0.00058071959875699
a2_gperp  a1_hperp  0.00013134551218982
a2_gperp  a1_htildeplus  -0.003800105524027
a2_gperp  a1_htildeperp  -0.002647528118159
a2_gperp  a2_fplus  0.0038823286786572
a2_gperp  a2_fperp  0.018112020050205
a2_gperp  a2_f0  0.098435070733488
a2_gperp  a2_gplus  0.060038538193004
a2_gperp  a2_gperp  0.32977860583548
a2_gperp  a2_g0  0.05599403616419
a2_gperp  a2_hplus  0.012344563845259
a2_gperp  a2_hperp  -0.00040340253771702
a2_gperp  a2_htildeplus  0.060658142825544
a2_gperp  a2_htildeperp  0.050857253113988
a2_gperp  a3_fplus  0.018087891319613
a2_gperp  a3_fperp  -0.056026278669373
a2_gperp  a3_f0  -0.41647137532078
a2_gperp  a3_gplus  -0.35515291185416
a2_gperp  a3_gperp  -2.0772952616425
a2_gperp  a3_g0  -0.20688716246934
a2_gperp  a3_hplus  -0.058547789985413
a2_gperp  a3_hperp  0.052594058474889
a2_gperp  a3_htildeplus  -0.20314896288107
a2_gperp  a3_htildeperp  -0.28368138024715
a2_gperp  a4_fplus  -0.12231926279691
a2_gperp  a4_fperp  0.082206243217317
a2_gperp  a4_f0  0.85522658278616
a2_gperp  a4_gplus  0.9927685278815
a2_gperp  a4_gperp  5.2520478699041
a2_gperp  a4_g0  0.38254746169475
a2_gperp  a4_hplus  0.12791649458374
a2_gperp  a4_hperp  -0.23631749699718
a2_gperp  a4_htildeplus  0.33633366742733
a2_gperp  a4_htildeperp  0.75666746005221
a2_gperp  a5_fplus  0.26868153731326
a2_gperp  a5_fperp  -0.075268504388769
a2_gperp  a5_f0  -1.0637311098359
a2_gperp  a5_gplus  -1.6213456079416
a2_gperp  a5_gperp  -7.3124092389107
a2_gperp  a5_g0  -0.44347533826556
a2_gperp  a5_hplus  -0.16504694819596
a2_gperp  a5_hperp  0.47303202921254
a2_gperp  a5_htildeplus  -0.35563243849233
a2_gperp  a5_htildeperp  -1.198211905292
a2_g0  a0_fplus  0.00011017674329013
a2_g0  a0_fperp  0.00029823597606249
a2_g0  a0_f0  6.3223607209567e-05
a2_g0  a0_gplus  6.8026432834867e-05
a2_g0  a0_g0  0.0014296490383196
a2_g0  a0_hplus  0.00024160428535294
a2_g0  a0_hperp  0.0001880523844243
a2_g0  a0_htildeplus  0.00010593149905224
a2_g0  a1_fplus  -0.0036842645460161
a2_g0  a1_fperp  -0.0094353922013223
a2_g0  a1_f0  -0.0040774729928806
a2_g0  a1_gplus  -0.002195068547251
a2_g0  a1_gperp  -0.0054776651661922
a2_g0  a1_g0  -0.056391821898941
a2_g0  a1_hplus  -0.0063227376783253
a2_g0  a1_hperp  -0.0053268134419744
a2_g0  a1_htildeplus  -0.0029034614507889
a2_g0  a1_htildeperp  -0.0021926643709797
a2_g0  a2_fplus  0.042409849153234
a2_g0  a2_fperp  0.087969846805697
a2_g0  a2_f0  0.044878890515921
a2_g0  a2_gplus  0.026939856573329
a2_g0  a2_gperp  0.05599403584823
a2_g0  a2_g0  0.69121460115322
a2_g0  a2_hplus  0.057720802549577
a2_g0  a2_hperp  0.054002441479271
a2_g0  a2_htildeplus  0.028992750754402
a2_g0  a2_htildeperp  0.024592791315916
a2_g0  a3_fplus  -0.18907294877142
a2_g0  a3_fperp  -0.25474277428919
a2_g0  a3_f0  -0.12386190723327
a2_g0  a3_gplus  -0.12895703222147
a2_g0  a3_gperp  -0.17750680941149
a2_g0  a3_g0  -3.3566528814359
a2_g0  a3_hplus  -0.19663069242721
a2_g0  a3_hperp  -0.21057063244603
a2_g0  a3_htildeplus  -0.07536042263701
a2_g0  a3_htildeperp  -0.089657165883657
a2_g0  a4_fplus  0.4471680284338
a2_g0  a4_fperp  0.3824402798712
a2_g0  a4_f0  0.16687865002812
a2_g0  a4_gplus  0.31877652643559
a2_g0  a4_gperp  0.29315075924849
a2_g0  a4_g0  7.6557923458436
a2_g0  a4_hplus  0.35758142860123
a2_g0  a4_hperp  0.4461431109122
a2_g0  a4_htildeplus  0.093827478011013
a2_g0  a4_htildeperp  0.17006000769018
a2_g0  a5_fplus  -0.65904485358925
a2_g0  a5_fperp  -0.36813019560991
a2_g0  a5_f0  -0.13903337955258
a2_g0  a5_gplus  -0.48205326657493
a2_g0  a5_gperp  -0.31219866821283
a2_g0  a5_g0  -10.156167323819
a2_g0  a5_hplus  -0.4118779068622
a2_g0  a5_hperp  -0.60525895673409
a2_g0  a5_htildeplus  -0.070874897394273
a2_g0  a5_htildeperp  -0.20557763022319
a2_hplus  a0_fplus  4.070158737681e-05
a2_hplus  a0_fperp  0.00010119398382708
a2_hplus  a0_f0  3.3283002802308e-05
a2_hplus  a0_gplus  2.0323436591235e-05
a2_hplus  a0_g0  0.00011639601245943
a2_hplus  a0_hplus  0.00046674700250994
a2_hplus  a0_hperp  0.0002164042588808
a2_hplus  a0_htildeplus  0.00019183306112009
a2_hplus  a1_fplus  -0.0019817539950007
a2_hplus  a1_fperp  -0.0044598815088732
a2_hplus  a1_f0  -0.00087982134529372
a2_hplus  a1_gplus  -0.00053294755647461
a2_hplus  a1_gperp  -0.0016690346159972
a2_hplus  a1_g0  -0.0051473965794776
a2_hplus  a1_hplus  -0.022015551547045
a2_hplus  a1_hperp  -0.0057086312673049
a2_hplus  a1_htildeplus  -0.0022281134479827
a2_hplus  a1_htildeperp  -0.0017665326083858
a2_hplus  a2_fplus  0.027468052061829
a2_hplus  a2_fperp  0.051189345587582
a2_hplus  a2_f0  0.0053846825927799
a2_hplus  a2_gplus  0.0029751813930358
a2_hplus  a2_gperp  0.012344565198014
a2_hplus  a2_g0  0.057720806172287
a2_hplus  a2_hplus  0.35477041410307
a2_hplus  a2_hperp  0.068707032599546
a2_hplus  a2_htildeplus  0.014134857121846
a2_hplus  a2_htildeperp  0.013408978673829
a2_hplus  a3_fplus  -0.1509687260377
a2_hplus  a3_fperp  -0.18758202644317
a2_hplus  a3_f0  -0.0024229640459948
a2_hplus  a3_gplus  0.0087468772677129
a2_hplus  a3_gperp  -0.019645080048625
a2_hplus  a3_g0  -0.21185988092099
a2_hplus  a3_hplus  -2.3164492492477
a2_hplus  a3_hperp  -0.35766547361305
a2_hplus  a3_htildeplus  -0.032288113688552
a2_hplus  a3_htildeperp  -0.046495675504402
a2_hplus  a4_fplus  0.41141849211159
a2_hplus  a4_fperp  0.35393898613167
a2_hplus  a4_f0  -0.020652084020005
a2_hplus  a4_gplus  -0.061650750159768
a2_hplus  a4_gperp  0.00017995799238459
a2_hplus  a4_g0  0.40045202813249
a2_hplus  a4_hplus  6.0279590912509
a2_hplus  a4_hperp  0.95228341184557
a2_hplus  a4_htildeplus  0.036456973100195
a2_hplus  a4_htildeperp  0.091053033942761
a2_hplus  a5_fplus  -0.66499234285063
a2_hplus  a5_fperp  -0.41728778139512
a2_hplus  a5_f0  0.045453028799839
a2_hplus  a5_gplus  0.13308145360765
a2_hplus  a5_gperp  0.029712835625313
a2_hplus  a5_g0  -0.47378629312223
a2_hplus  a5_hplus  -8.5528306583616
a2_hplus  a5_hperp  -1.5223774011786
a2_hplus  a5_htildeplus  -0.023870902135735
a2_hplus  a5_htildeperp  -0.11631752184043
a2_hperp  a0_fplus  6.323535852126e-05
a2_hperp  a0_fperp  0.00015997084030428
a2_hperp  a0_f0  3.8982379325642e-05
a2_hperp  a0_gplus  1.8207426719091e-05
a2_hperp  a0_g0  0.00017771343615141
a2_hperp  a0_hplus  0.00045943399582111
a2_hperp  a0_hperp  0.00051759264411204
a2_hperp  a0_htildeplus  0.00024377679296381
a2_hperp  a1_fplus  -0.0022494423000234
a2_hperp  a1_fperp  -0.0050666901505997
a2_hperp  a1_f0  -0.00058214974029833
a2_hperp  a1_gplus  -0.00026371390079324
a2_hperp  a1_gperp  -0.00095658033855265
a2_hperp  a1_g0  -0.0058287490593459
a2_hperp  a1_hplus  -0.007863623300677
a2_hperp  a1_hperp  -0.017286188891567
a2_hperp  a1_htildeplus  -0.0021251538969855
a2_hperp  a1_htildeperp  -0.0029956997964847
a2_hperp  a2_fplus  0.02651503082693
a2_hperp  a2_fperp  0.046857873288838
a2_hperp  a2_f0  -0.0053837432176838
a2_hperp  a2_gplus  -0.002533007800033
a2_hperp  a2_gperp  -0.00040340157687661
a2_hperp  a2_g0  0.054002440428188
a2_hperp  a2_hplus  0.068707028319106
a2_hperp  a2_hperp  0.26670978255786
a2_hperp  a2_htildeplus  0.010143890985701
a2_hperp  a2_htildeperp  0.049312413751291
a2_hperp  a3_fplus  -0.14201944430055
a2_hperp  a3_fperp  -0.15821631946482
a2_hperp  a3_f0  0.050606318120772
a2_hperp  a3_gplus  0.035784521647924
a2_hperp  a3_gperp  0.01451008449071
a2_hperp  a3_g0  -0.20240040305725
a2_hperp  a3_hplus  -0.25222067665653
a2_hperp  a3_hperp  -1.8270647931757
a2_hperp  a3_htildeplus  -0.095127274140064
a2_hperp  a3_htildeperp  -0.46978499694259
a2_hperp  a4_fplus  0.38644504101208
a2_hperp  a4_fperp  0.28514122259987
a2_hperp  a4_f0  -0.13720060289948
a2_hperp  a4_gplus  -0.12647101970207
a2_hperp  a4_gperp  -0.039387445539757
a2_hperp  a4_g0  0.39896204649355
a2_hperp  a4_hplus  0.49214565845938
a2_hperp  a4_hperp  5.6076908732915
a2_hperp  a4_htildeplus  0.28502418359433
a2_hperp  a4_htildeperp  1.6079205890015
a2_hperp  a5_fplus  -0.62549324497185
a2_hperp  a5_fperp  -0.32621453774268
a2_hperp  a5_f0  0.19596017567706
a2_hperp  a5_gplus  0.22808371753624
a2_hperp  a5_gperp  0.054992955241881
a2_hperp  a5_g0  -0.48720273987913
a2_hperp  a5_hplus  -0.59703026547407
a2_hperp  a5_hperp  -9.6953131447714
a2_hperp  a5_htildeplus  -0.42660526438732
a2_hperp  a5_htildeperp  -2.8938082529466
a2_htildeplus  a0_fplus  -3.0742469882982e-06
a2_htildeplus  a0_fperp  -1.3333390455063e-05
a2_htildeplus  a0_f0  4.0322508347567e-05
a2_htildeplus  a0_gplus  7.6139429075307e-06
a2_htildeplus  a0_g0  5.044090017756e-05
a2_htildeplus  a0_hplus  0.00029048631793629
a2_htildeplus  a0_hperp  0.00020794030341826
a2_htildeplus  a0_htildeplus  0.0003783189515517
a2_htildeplus  a1_fplus  9.2630497709806e-05
a2_htildeplus  a1_fperp  -0.00023174857475719
a2_htildeplus  a1_f0  -0.0045362423082413
a2_htildeplus  a1_gplus  -0.0011938529493392
a2_htildeplus  a1_gperp  -0.0034475173907357
a2_htildeplus  a1_g0  -0.0014679086584974
a2_htildeplus  a1_hplus  -0.0019023246921425
a2_htildeplus  a1_hperp  -0.0014392634237369
a2_htildeplus  a1_htildeplus  -0.014678849616374
a2_htildeplus  a1_htildeperp  -0.006009068383757
a2_htildeplus  a2_fplus  0.00096995030677691
a2_htildeplus  a2_fperp  0.012372264468177
a2_htildeplus  a2_f0  0.07529595599873
a2_htildeplus  a2_gplus  0.025041854739668
a2_htildeplus  a2_gperp  0.060658143466529
a2_htildeplus  a2_g0  0.028992750908426
a2_htildeplus  a2_hplus  0.014134853324037
a2_htildeplus  a2_hperp  0.010143882329703
a2_htildeplus  a2_htildeplus  0.2673146298656
a2_htildeplus  a2_htildeperp  0.089315841973496
a2_htildeplus  a3_fplus  0.027200934395906
a2_htildeplus  a3_fperp  -0.052581753833365
a2_htildeplus  a3_f0  -0.31800099848953
a2_htildeplus  a3_gplus  -0.14262826774055
a2_htildeplus  a3_gperp  -0.22709112606637
a2_htildeplus  a3_g0  -0.086004773991123
a2_htildeplus  a3_hplus  -0.066950226663108
a2_htildeplus  a3_hperp  -0.032521969431495
a2_htildeplus  a3_htildeplus  -1.7849715753395
a2_htildeplus  a3_htildeperp  -0.53019738916035
a2_htildeplus  a4_fplus  -0.13567062082503
a2_htildeplus  a4_fperp  0.10291403045195
a2_htildeplus  a4_f0  0.65100734098899
a2_htildeplus  a4_gplus  0.38353618736411
a2_htildeplus  a4_gperp  0.41765325046825
a2_htildeplus  a4_g0  0.11751227552164
a2_htildeplus  a4_hplus  0.15557865000053
a2_htildeplus  a4_hperp  0.055218532002703
a2_htildeplus  a4_htildeplus  4.6189848852174
a2_htildeplus  a4_htildeperp  1.4961436201398
a2_htildeplus  a5_fplus  0.2797279870672
a2_htildeplus  a5_fperp  -0.12293428060331
a2_htildeplus  a5_f0  -0.80791504500556
a2_htildeplus  a5_gplus  -0.60960306192599
a2_htildeplus  a5_gperp  -0.48137195649055
a2_htildeplus  a5_g0  -0.099644301112748
a2_htildeplus  a5_hplus  -0.20943505665001
a2_htildeplus  a5_hperp  -0.058420278267869
a2_htildeplus  a5_htildeplus  -6.5000333902953
a2_htildeplus  a5_htildeperp  -2.4583229472247
a2_htildeperp  a0_fplus  -4.5783124668399e-06
a2_htildeperp  a0_fperp  -5.4432320374462e-06
a2_htildeperp  a0_f0  2.6393000224216e-05
a2_htildeperp  a0_gplus  5.5697602254236e-06
a2_htildeperp  a0_g0  3.1242318944137e-05
a2_htildeperp  a0_hplus  0.00024698254744733
a2_htildeperp  a0_hperp  0.00018782079683041
a2_htildeperp  a0_htildeplus  0.0003239509786436
a2_htildeperp  a1_fplus  4.7672700435567e-05
a2_htildeperp  a1_fperp  -0.00030213133665634
a2_htildeperp  a1_f0  -0.0038956183341878
a2_htildeperp  a1_gplus  -0.0010610383685413
a2_htildeperp  a1_gperp  -0.0028290723257828
a2_htildeperp  a1_g0  -0.0012206503321493
a2_htildeperp  a1_hplus  -0.0017124682040995
a2_htildeperp  a1_hperp  -0.0028122061537338
a2_htildeperp  a1_htildeplus  -0.0068696459912335
a2_htildeperp  a1_htildeperp  -0.0080960449118851
a2_htildeperp  a2_fplus  0.00071182826399448
a2_htildeperp  a2_fperp  0.01021092358944
a2_htildeperp  a2_f0  0.0633055577871
a2_htildeperp  a2_gplus  0.021956395554479
a2_htildeperp  a2_gperp  0.050857254798806
a2_htildeperp  a2_g0  0.024592790581755
a2_htildeperp  a2_hplus  0.01340896970165
a2_htildeperp  a2_hperp  0.049312391006456
a2_htildeperp  a2_htildeplus  0.089315844109653
a2_htildeperp  a2_htildeperp  0.14999424145786
a2_htildeperp  a3_fplus  0.023420385289117
a2_htildeperp  a3_fperp  -0.048651370308965
a2_htildeperp  a3_f0  -0.26830095070612
a2_htildeperp  a3_gplus  -0.12605775922162
a2_htildeperp  a3_gperp  -0.19110057144502
a2_htildeperp  a3_g0  -0.077402353648393
a2_htildeperp  a3_hplus  -0.093647491696927
a2_htildeperp  a3_hperp  -0.45396511582431
a2_htildeperp  a3_htildeplus  -0.37586075303337
a2_htildeperp  a3_htildeperp  -1.0721025736192
a2_htildeperp  a4_fplus  -0.11447607649059
a2_htildeperp  a4_fperp  0.10495806651309
a2_htildeperp  a4_f0  0.55161757074526
a2_htildeperp  a4_gplus  0.34103772929729
a2_htildeperp  a4_gperp  0.35203204425659
a2_htildeperp  a4_g0  0.11538388736088
a2_htildeperp  a4_hplus  0.25538147484589
a2_htildeperp  a4_hperp  1.546137313913
a2_htildeperp  a4_htildeplus  0.77660351374524
a2_htildeperp  a4_htildeperp  3.3039314370627
a2_htildeperp  a5_fplus  0.23428518434406
a2_htildeperp  a5_fperp  -0.13411029176927
a2_htildeperp  a5_f0  -0.68660461747033
a2_htildeperp  a5_gplus  -0.54409265405819
a2_htildeperp  a5_gperp  -0.40612149297155
a2_htildeperp  a5_g0  -0.10921297087961
a2_htildeperp  a5_hplus  -0.37021247511514
a2_htildeperp  a5_hperp  -2.7931317371986
a2_htildeperp  a5_htildeplus  -0.97197426890922
a2_htildeperp  a5_htildeperp  -5.6920514525601
a3_fplus  a0_fplus  -0.00058189799327666
a3_fplus  a0_fperp  -0.00058481251316376
a3_fplus  a0_f0  -0.00035371852571399
a3_fplus  a0_gplus  -9.935489249719e-05
a3_fplus  a0_g0  -0.00046612809533318
a3_fplus  a0_hplus  -0.00028087763644025
a3_fplus  a0_hperp  -0.00016711935918736
a3_fplus  a0_htildeplus  -0.00019225103228451
a3_fplus  a1_fplus  0.036701095751311
a3_fplus  a1_fperp  0.021504352053897
a3_fplus  a1_f0  0.014152441140033
a3_fplus  a1_gplus  0.0011071806697194
a3_fplus  a1_gperp  0.0045596358307043
a3_fplus  a1_g0  0.016012086625038
a3_fplus  a1_hplus  0.01219912211205
a3_fplus  a1_hperp  0.0088272815985479
a3_fplus  a1_htildeplus  0.0023530063472057
a3_fplus  a1_htildeperp  0.0014195484687361
a3_fplus  a2_fplus  -0.76404479095123
a3_fplus  a2_fperp  -0.29049376950599
a3_fplus  a2_f0  -0.34658994078548
a3_fplus  a2_gplus  0.019090297694187
a3_fplus  a2_gperp  0.018087858668761
a3_fplus  a2_g0  -0.18907300926889
a3_fplus  a2_hplus  -0.15096873932504
a3_fplus  a2_hperp  -0.14201956791854
a3_fplus  a2_htildeplus  0.027200829644111
a3_fplus  a2_htildeperp  0.023420158644465
a3_fplus  a3_fplus  6.0763781602114
a3_fplus  a3_fperp  1.3019600575224
a3_fplus  a3_f0  4.4868949166818
a3_fplus  a3_gplus  -0.23024482049133
a3_fplus  a3_gperp  -0.14483716351089
a3_fplus  a3_g0  0.81487230620196
a3_fplus  a3_hplus  0.58856702604212
a3_fplus  a3_hperp  0.86372580183098
a3_fplus  a3_htildeplus  -0.14293147711651
a3_fplus  a3_htildeperp  -0.25198545990822
a3_fplus  a4_fplus  -19.838966010857
a3_fplus  a4_fperp  -2.8205470636488
a3_fplus  a4_f0  -13.746022330031
a3_fplus  a4_gplus  0.79416659541815
a3_fplus  a4_gperp  0.34357401666342
a3_fplus  a4_g0  -1.7286903071854
a3_fplus  a4_hplus  -1.1604139583398
a3_fplus  a4_hperp  -2.4770402881117
a3_fplus  a4_htildeplus  0.29504486058913
a3_fplus  a4_htildeperp  0.84097163130135
a3_fplus  a5_fplus  35.539839869757
a3_fplus  a5_fperp  3.63545120765
a3_fplus  a5_f0  20.751443722116
a3_fplus  a5_gplus  -1.4194243340589
a3_fplus  a5_gperp  -0.45465821271804
a3_fplus  a5_g0  2.1998327103184
a3_fplus  a5_hplus  1.4094274969898
a3_fplus  a5_hperp  4.1186649242528
a3_fplus  a5_htildeplus  -0.36213251535365
a3_fplus  a5_htildeperp  -1.4841557733878
a3_fperp  a0_fplus  -0.00023125596815241
a3_fperp  a0_fperp  -0.0017178302791071
a3_fperp  a0_f0  -0.00014144126507052
a3_fperp  a0_gplus  -9.162756226532e-06
a3_fperp  a0_g0  -0.00026252549166426
a3_fperp  a0_hplus  -0.00015862134395741
a3_fperp  a0_hperp  -1.8667545885627e-05
a3_fperp  a0_htildeplus  -5.5277765602867e-05
a3_fperp  a1_fplus  0.012461705001556
a3_fperp  a1_fperp  0.13263003109524
a3_fperp  a1_f0  0.010714459582733
a3_fperp  a1_gplus  0.0014236795069818
a3_fperp  a1_gperp  0.004785986194996
a3_fperp  a1_g0  0.019923474672842
a3_fperp  a1_hplus  0.013632443461346
a3_fperp  a1_hperp  0.0080645492149133
a3_fperp  a1_htildeplus  0.0043659827042812
a3_fperp  a1_htildeperp  0.0033870766557583
a3_fperp  a2_fplus  -0.20474119715855
a3_fperp  a2_fperp  -2.693809777102
a3_fperp  a2_f0  -0.1769716602363
a3_fperp  a2_gplus  -0.013209961275988
a3_fperp  a2_gperp  -0.056026282136307
a3_fperp  a2_g0  -0.25474278270308
a3_fperp  a2_hplus  -0.18758202638488
a3_fperp  a2_hperp  -0.15821634464251
a3_fperp  a2_htildeplus  -0.052581773683242
a3_fperp  a2_htildeperp  -0.048651418119681
a3_fperp  a3_fplus  1.3019599605173
a3_fperp  a3_fperp  20.409073262053
a3_fperp  a3_f0  1.0973813511552
a3_fperp  a3_gplus  -0.015839644340161
a3_fperp  a3_gperp  0.13596195412105
a3_fperp  a3_g0  0.9824171869617
a3_fperp  a3_hplus  0.79021733807777
a3_fperp  a3_hperp  0.95572202446915
a3_fperp  a3_htildeplus  0.17470760218637
a3_fperp  a3_htildeperp  0.22998530778877
a3_fperp  a4_fplus  -3.8353485034507
a3_fperp  a4_fperp  -55.670107559437
a3_fperp  a4_f0  -2.7828328354934
a3_fperp  a4_gplus  0.18866679622514
a3_fperp  a4_gperp  -0.14107196862212
a3_fperp  a4_g0  -1.9100130492862
a3_fperp  a4_hplus  -1.6403146709723
a3_fperp  a4_hperp  -2.6995407013985
a3_fperp  a4_htildeplus  -0.29742247258391
a3_fperp  a4_htildeperp  -0.55594542097745
a3_fperp  a5_fplus  6.485166549021
a3_fperp  a5_fperp  80.675398868686
a3_fperp  a5_f0  3.8891515266319
a3_fperp  a5_gplus  -0.43831041414883
a3_fperp  a5_gperp  0.070137533778268
a3_fperp  a5_g0  2.3001618050028
a3_fperp  a5_hplus  2.059525729756
a3_fperp  a5_hperp  4.4434333592568
a3_fperp  a5_htildeplus  0.32411329536387
a3_fperp  a5_htildeperp  0.82852406200689
a3_f0  a0_fplus  -0.00023508941562402
a3_f0  a0_fperp  -0.00014583550220621
a3_f0  a0_f0  -0.002253759324112
a3_f0  a0_gplus  -5.5807135438181e-05
a3_f0  a0_g0  -0.00032204823388752
a3_f0  a0_hplus  9.7468048683658e-05
a3_f0  a0_hperp  0.00017421692344808
a3_f0  a0_htildeplus  -0.00027624222859772
a3_f0  a1_fplus  0.021262196951768
a3_f0  a1_fperp  0.0084836590612686
a3_f0  a1_f0  0.19388261216297
a3_f0  a1_gplus  0.0093068061851375
a3_f0  a1_gperp  0.02453629839677
a3_f0  a1_g0  0.0092840946704135
a3_f0  a1_hplus  -0.0029471214634978
a3_f0  a1_hperp  -0.0049778906466725
a3_f0  a1_htildeplus  0.020063894153395
a3_f0  a1_htildeperp  0.014449053348567
a3_f0  a2_fplus  -0.51215606886642
a3_f0  a2_fperp  -0.17285614245092
a3_f0  a2_f0  -3.5628749547793
a3_f0  a2_gplus  -0.18688991659933
a3_f0  a2_gperp  -0.41647136548466
a3_f0  a2_g0  -0.12386197091321
a3_f0  a2_hplus  -0.0024230675001888
a3_f0  a2_hperp  0.050605926731184
a3_f0  a2_htildeplus  -0.31800105486793
a3_f0  a2_htildeperp  -0.2683011620432
a3_f0  a3_fplus  4.4868961729912
a3_f0  a3_fperp  1.0973819002024
a3_f0  a3_f0  23.162150023612
a3_f0  a3_gplus  1.1261697100208
a3_f0  a3_gperp  1.5327853212838
a3_f0  a3_g0  0.29905922976531
a3_f0  a3_hplus  0.11858426559858
a3_f0  a3_hperp  -0.44017409996463
a3_f0  a3_htildeplus  1.1674640801502
a3_f0  a3_htildeperp  1.5651034481394
a3_f0  a4_fplus  -14.903268268673
a3_f0  a4_fperp  -2.7946794107351
a3_f0  a4_f0  -60.011242437156
a3_f0  a4_gplus  -3.1461106664555
a3_f0  a4_gperp  -2.7830227659356
a3_f0  a4_g0  -0.29083954566827
a3_f0  a4_hplus  -0.3782986550265
a3_f0  a4_hperp  1.5155583476345
a3_f0  a4_htildeplus  -2.1265663327539
a3_f0  a4_htildeperp  -4.3088419754619
a3_f0  a5_fplus  26.580846311775
a3_f0  a5_fperp  3.9150166755571
a3_f0  a5_f0  85.040419035028
a3_f0  a5_gplus  5.1172853862441
a3_f0  a5_gperp  3.1776785727908
a3_f0  a5_g0  0.11329914704361
a3_f0  a5_hplus  0.57493885069665
a3_f0  a5_hperp  -2.7634083577827
a3_f0  a5_htildeplus  2.436125045633
a3_f0  a5_htildeperp  6.9599617825275
a3_gplus  a0_fplus  3.8514195399259e-05
a3_gplus  a0_fperp  4.0155248648762e-05
a3_gplus  a0_f0  0.00018628048430688
a3_gplus  a0_gplus  -0.00010122249198061
a3_gplus  a0_g0  0.00019172513313043
a3_gplus  a0_hplus  2.6155233717816e-05
a3_gplus  a0_hperp  5.9168617909422e-05
a3_gplus  a0_htildeplus  8.8768705639329e-05
a3_gplus  a1_fplus  -0.0020875260075463
a3_gplus  a1_fperp  -0.0020429275404534
a3_gplus  a1_f0  0.010939660630597
a3_gplus  a1_gplus  0.014006091729583
a3_gplus  a1_gperp  0.017723046752359
a3_gplus  a1_g0  -0.0019831275974022
a3_gplus  a1_hplus  -0.0017712551208341
a3_gplus  a1_hperp  -0.0028523512993345
a3_gplus  a1_htildeplus  0.005720369722894
a3_gplus  a1_htildeperp  0.0044178544571021
a3_gplus  a2_fplus  0.025636427321655
a3_gplus  a2_fperp  0.013204346360514
a3_gplus  a2_f0  -0.23427085855302
a3_gplus  a2_gplus  -0.34975499129747
a3_gplus  a2_gperp  -0.35515287906645
a3_gplus  a2_g0  -0.12895702287594
a3_gplus  a2_hplus  0.0087468861776679
a3_gplus  a2_hperp  0.03578455019711
a3_gplus  a2_htildeplus  -0.14262824241505
a3_gplus  a2_htildeperp  -0.12605771748573
a3_gplus  a3_fplus  -0.23024477511244
a3_gplus  a3_fperp  -0.015839640479383
a3_gplus  a3_f0  1.1261699030902
a3_gplus  a3_gplus  2.7666122634101
a3_gplus  a3_gperp  1.6600882599867
a3_gplus  a3_g0  2.1889640295524
a3_gplus  a3_hplus  0.029252818185994
a3_gplus  a3_hperp  -0.28986711921481
a3_gplus  a3_htildeplus  0.54130434510764
a3_gplus  a3_htildeperp  0.8157605997677
a3_gplus  a4_fplus  0.78874028174423
a3_gplus  a4_fperp  -0.016300148390743
a3_gplus  a4_f0  -2.4853010873968
a3_gplus  a4_gplus  -8.9800189958045
a3_gplus  a4_gperp  -3.5878378195765
a3_gplus  a4_g0  -6.8092912221734
a3_gplus  a4_hplus  -0.14921254762838
a3_gplus  a4_hperp  0.96260967970448
a3_gplus  a4_htildeplus  -0.98506005849822
a3_gplus  a4_htildeperp  -2.3388609945187
a3_gplus  a5_fplus  -1.4275734438104
a3_gplus  a5_fperp  0.057891444520393
a3_gplus  a5_f0  3.2250351519733
a3_gplus  a5_gplus  16.067880570672
a3_gplus  a5_gperp  4.5977002055519
a3_gplus  a5_g0  10.240837738264
a3_gplus  a5_hplus  0.25618026859133
a3_gplus  a5_hperp  -1.724819877086
a3_gplus  a5_htildeplus  1.1224623208731
a3_gplus  a5_htildeperp  3.853264873874
a3_gperp  a0_fplus  1.0282128374545e-05
a3_gperp  a0_fperp  3.1542330956146e-05
a3_gperp  a0_f0  0.00013150236831341
a3_gperp  a0_gplus  -0.00022128970952417
a3_gperp  a0_g0  -9.403648611731e-05
a3_gperp  a0_hplus  3.4023405859496e-05
a3_gperp  a0_hperp  4.2273515362363e-05
a3_gperp  a0_htildeplus  2.7110810735437e-05
a3_gperp  a1_fplus  -0.00096117649022551
a3_gperp  a1_fperp  0.00032051782200161
a3_gperp  a1_f0  0.015243035373691
a3_gperp  a1_gplus  0.011846353426871
a3_gperp  a1_gperp  0.086593439815351
a3_gperp  a1_g0  0.0073336934463825
a3_gperp  a1_hplus  -0.00062613038090781
a3_gperp  a1_hperp  -0.0024476049206007
a3_gperp  a1_htildeplus  0.0098605034725943
a3_gperp  a1_htildeperp  0.0068957347756646
a3_gperp  a2_fplus  0.0016812461312784
a3_gperp  a2_fperp  -0.03598956529894
a3_gperp  a2_f0  -0.33094297078117
a3_gperp  a2_gplus  -0.24629439054362
a3_gperp  a2_gperp  -2.0772952579069
a3_gperp  a2_g0  -0.17750680083235
a3_gperp  a2_hplus  -0.019645070955495
a3_gperp  a2_hperp  0.01451010127874
a3_gperp  a2_htildeplus  -0.22709112257778
a3_gperp  a2_htildeperp  -0.19110056234171
a3_gperp  a3_fplus  -0.1448373125503
a3_gperp  a3_fperp  0.13596192940185
a3_gperp  a3_f0  1.532785392113
a3_gperp  a3_gplus  1.6600883760629
a3_gperp  a3_gperp  15.937916331227
a3_gperp  a3_g0  1.1010524657096
a3_gperp  a3_hplus  0.12798096630614
a3_gperp  a3_hperp  -0.20856577646038
a3_gperp  a3_htildeplus  0.89130310967806
a3_gperp  a3_htildeperp  1.2142181831668
a3_gperp  a4_fplus  0.65385305288122
a3_gperp  a4_fperp  -0.23440623985925
a3_gperp  a4_f0  -3.2999240067579
a3_gperp  a4_gplus  -4.9514216264685
a3_gperp  a4_gperp  -43.048061737342
a3_gperp  a4_g0  -2.7309065399681
a3_gperp  a4_hplus  -0.3128362471597
a3_gperp  a4_hperp  0.82903977165903
a3_gperp  a4_htildeplus  -1.679043572217
a3_gperp  a4_htildeperp  -3.447825841349
a3_gperp  a5_fplus  -1.3109669987372
a3_gperp  a5_fperp  0.2516063785375
a3_gperp  a5_f0  4.2195361583551
a3_gperp  a5_gplus  8.3846275559134
a3_gperp  a5_gperp  61.74580632962
a3_gperp  a5_g0  3.7525346934132
a3_gperp  a5_hplus  0.42670260686771
a3_gperp  a5_hperp  -1.6016123858979
a3_gperp  a5_htildeplus  1.9651140148769
a3_gperp  a5_htildeperp  5.6506066835022
a3_g0  a0_fplus  -0.00032890844019449
a3_g0  a0_fperp  -0.00088413402180535
a3_g0  a0_f0  -0.00019929003132434
a3_g0  a0_gplus  -0.00024038464555153
a3_g0  a0_g0  -0.0048430301342477
a3_g0  a0_hplus  -0.00076638109136769
a3_g0  a0_hperp  -0.00058402894015475
a3_g0  a0_htildeplus  -0.0003242778643605
a3_g0  a1_fplus  0.011837191516892
a3_g0  a1_fperp  0.029744626441124
a3_g0  a1_f0  0.0091378177931939
a3_g0  a1_gplus  0.012587167353095
a3_g0  a1_gperp  0.018212531555339
a3_g0  a1_g0  0.22158670425772
a3_g0  a1_hplus  0.021031333851344
a3_g0  a1_hperp  0.017658990150895
a3_g0  a1_htildeplus  0.0081686319070564
a3_g0  a1_htildeperp  0.0064185717949415
a3_g0  a2_fplus  -0.15559759271081
a3_g0  a2_fperp  -0.30507877115942
a3_g0  a2_f0  -0.098369888884342
a3_g0  a2_gplus  -0.25873519437552
a3_g0  a2_gperp  -0.20688711965349
a3_g0  a2_g0  -3.3566528523269
a3_g0  a2_hplus  -0.21185985487621
a3_g0  a2_hperp  -0.20240037743681
a3_g0  a2_htildeplus  -0.086004747255128
a3_g0  a2_htildeperp  -0.077402319179791
a3_g0  a3_fplus  0.81487210404805
a3_g0  a3_fperp  0.98241714338679
a3_g0  a3_f0  0.29905899721195
a3_g0  a3_gplus  2.1889639173951
a3_g0  a3_gperp  1.1010523459315
a3_g0  a3_g0  20.399297881765
a3_g0  a3_hplus  0.81687958658204
a3_g0  a3_hperp  0.9474416676008
a3_g0  a3_htildeplus  0.28100353313772
a3_g0  a3_htildeperp  0.33690364196749
a3_g0  a4_fplus  -2.1575340560611
a3_g0  a4_fperp  -1.6519480875057
a3_g0  a4_f0  -0.46641304411709
a3_g0  a4_gplus  -7.1401914712999
a3_g0  a4_gperp  -2.6392669705623
a3_g0  a4_g0  -51.306206277726
a3_g0  a4_hplus  -1.6328652913694
a3_g0  a4_hperp  -2.344181949814
a3_g0  a4_htildeplus  -0.47694961535253
a3_g0  a4_htildeperp  -0.77090094040063
a3_g0  a5_fplus  3.4279650063904
a3_g0  a5_fperp  1.776405822217
a3_g0  a5_f0  0.46629181748034
a3_g0  a5_gplus  12.547924699678
a3_g0  a5_gperp  3.5876798505668
a3_g0  a5_g0  71.417339918969
a3_g0  a5_hplus  2.0086844873897
a3_g0  a5_hperp  3.5778225486169
a3_g0  a5_htildeplus  0.51947524335979
a3_g0  a5_htildeperp  1.106471115928
a3_hplus  a0_fplus  -8.3726171386644e-05
a3_hplus  a0_fperp  -0.00017411658535236
a3_hplus  a0_f0  -0.00017886503601899
a3_hplus  a0_gplus  -7.0988856222673e-05
a3_hplus  a0_g0  -0.00022633804536423
a3_hplus  a0_hplus  -0.0013702390615974
a3_hplus  a0_hperp  -0.00037518036456487
a3_hplus  a0_htildeplus  -0.00046420889715805
a3_hplus  a1_fplus  0.0056629585565877
a3_hplus  a1_fperp  0.011751630402491
a3_hplus  a1_f0  0.0035965128796495
a3_hplus  a1_gplus  0.0020910784110113
a3_hplus  a1_gperp  0.0061824151468685
a3_hplus  a1_g0  0.013670874085778
a3_hplus  a1_hplus  0.10861453812839
a3_hplus  a1_hperp  0.015262252577305
a3_hplus  a1_htildeplus  0.007011228783646
a3_hplus  a1_htildeperp  0.0066505481393448
a3_hplus  a2_fplus  -0.096668367979986
a3_hplus  a2_fperp  -0.17634482722799
a3_hplus  a2_f0  -0.03245581460906
a3_hplus  a2_gplus  -0.019245122795657
a3_hplus  a2_gperp  -0.058547794866055
a3_hplus  a2_g0  -0.19663070790314
a3_hplus  a2_hplus  -2.3164492464576
a3_hplus  a2_hperp  -0.25222067817154
a3_hplus  a2_htildeplus  -0.066950240415141
a3_hplus  a2_htildeperp  -0.093647522764918
a3_hplus  a3_fplus  0.58856695043587
a3_hplus  a3_fperp  0.79021732994496
a3_hplus  a3_f0  0.11858377133433
a3_hplus  a3_gplus  0.029252863308367
a3_hplus  a3_gperp  0.12798099923455
a3_hplus  a3_g0  0.81687970746638
a3_hplus  a3_hplus  17.912491569354
a3_hplus  a3_hperp  1.6555969479814
a3_hplus  a3_htildeplus  0.25239005273491
a3_hplus  a3_htildeperp  0.63662154492952
a3_hplus  a4_fplus  -1.6834734347955
a3_hplus  a4_fperp  -1.7005253335559
a3_hplus  a4_f0  -0.2295778588455
a3_hplus  a4_gplus  0.041696010395271
a3_hplus  a4_gperp  -0.10716986487566
a3_hplus  a4_g0  -1.663231179954
a3_hplus  a4_hplus  -49.147758934419
a3_hplus  a4_hperp  -4.946111867608
a3_hplus  a4_htildeplus  -0.49425848994158
a3_hplus  a4_htildeperp  -1.9317073443422
a3_hplus  a5_fplus  2.79406163364
a3_hplus  a5_fperp  2.1813857395879
a3_hplus  a5_f0  0.27677303464307
a3_hplus  a5_gplus  -0.17733501319663
a3_hplus  a5_gperp  0.015870295354105
a3_hplus  a5_g0  2.0608577965076
a3_hplus  a5_hplus  71.419633987241
a3_hplus  a5_hperp  8.4146040279817
a3_hplus  a5_htildeplus  0.60002520419206
a3_hplus  a5_htildeperp  3.2939537678581
a3_hperp  a0_fplus  -0.00022594765569842
a3_hperp  a0_fperp  -0.00055202720177993
a3_hperp  a0_f0  -0.00012385373731862
a3_hperp  a0_gplus  -7.7046054786214e-05
a3_hperp  a0_g0  -0.00058529776612776
a3_hperp  a0_hplus  -0.0013130835635581
a3_hperp  a0_hperp  -0.0018294594113259
a3_hperp  a0_htildeplus  -0.00065832640085671
a3_hperp  a1_fplus  0.0095962846128295
a3_hperp  a1_fperp  0.02134098683838
a3_hperp  a1_f0  -0.0018606593189472
a3_hperp  a1_gplus  1.4216721609386e-05
a3_hperp  a1_gperp  0.0013259659989654
a3_hperp  a1_g0  0.020368379440745
a3_hperp  a1_hplus  0.031385289530529
a3_hperp  a1_hperp  0.09254486231045
a3_hperp  a1_htildeplus  0.0057249673165537
a3_hperp  a1_htildeperp  0.018667433255009
a3_hperp  a2_fplus  -0.13724819994306
a3_hperp  a2_fperp  -0.23645312038198
a3_hperp  a2_f0  0.089276656542391
a3_hperp  a2_gplus  0.034748522130751
a3_hperp  a2_gperp  0.052594056726847
a3_hperp  a2_g0  -0.21057061143109
a3_hperp  a2_hplus  -0.35766542722614
a3_hperp  a2_hperp  -1.827064724995
a3_hperp  a2_htildeplus  -0.032522025376016
a3_hperp  a2_htildeperp  -0.45396525834291
a3_hperp  a3_fplus  0.86372470169573
a3_hperp  a3_fperp  0.95572177447606
a3_hperp  a3_f0  -0.44017723931488
a3_hperp  a3_gplus  -0.28986690917071
a3_hperp  a3_gperp  -0.20856568086521
a3_hperp  a3_g0  0.94744179991743
a3_hperp  a3_hplus  1.6555968750606
a3_hperp  a3_hperp  14.293944149836
a3_hperp  a3_htildeplus  0.8761113136164
a3_hperp  a3_htildeperp  4.8257734336711
a3_hperp  a4_fplus  -2.5438974370644
a3_hperp  a4_fperp  -1.9624654594549
a3_hperp  a4_f0  0.96235440463584
a3_hperp  a4_gplus  0.90697156246642
a3_hperp  a4_gperp  0.36206724700984
a3_hperp  a4_g0  -2.0917551443476
a3_hperp  a4_hplus  -3.7059411370548
a3_hperp  a4_hperp  -46.093102405555
a3_hperp  a4_htildeplus  -2.9270343136262
a3_hperp  a4_htildeperp  -16.891386199653
a3_hperp  a5_fplus  4.2951274539087
a3_hperp  a5_fperp  2.4539423969833
a3_hperp  a5_f0  -1.237618525953
a3_hperp  a5_gplus  -1.5522007493237
a3_hperp  a5_gperp  -0.39199488476773
a3_hperp  a5_g0  2.7269376840842
a3_hperp  a5_hplus  4.8757067713859
a3_hperp  a5_hperp  81.633842491797
a3_hperp  a5_htildeplus  4.5275154002794
a3_hperp  a5_htildeperp  30.647407716281
a3_htildeplus  a0_fplus  3.7120078788422e-05
a3_htildeplus  a0_fperp  0.00012593737235918
a3_htildeplus  a0_f0  -1.4351158151113e-07
a3_htildeplus  a0_gplus  1.9675353156744e-05
a3_htildeplus  a0_g0  -9.6904123736263e-05
a3_htildeplus  a0_hplus  -0.0006966737363942
a3_htildeplus  a0_hperp  -0.00051976583153285
a3_htildeplus  a0_htildeplus  -0.0011430767196301
a3_htildeplus  a1_fplus  -0.00116509988936
a3_htildeplus  a1_fperp  -0.0010975797494689
a3_htildeplus  a1_f0  0.011303218788349
a3_htildeplus  a1_gplus  0.0027937974045613
a3_htildeplus  a1_gperp  0.0083030411710033
a3_htildeplus  a1_g0  0.0019948632840295
a3_htildeplus  a1_hplus  0.0033424794995023
a3_htildeplus  a1_hperp  0.0049508550897611
a3_htildeplus  a1_htildeplus  0.076286772041574
a3_htildeplus  a1_htildeperp  0.02092539603882
a3_htildeplus  a2_fplus  0.0066470193643098
a3_htildeplus  a2_fperp  -0.027603453411882
a3_htildeplus  a2_f0  -0.24767371076723
a3_htildeplus  a2_gplus  -0.083676581255806
a3_htildeplus  a2_gperp  -0.20314896413095
a3_htildeplus  a2_g0  -0.075360415577895
a3_htildeplus  a2_hplus  -0.032288092356102
a3_htildeplus  a2_hperp  -0.095127220887859
a3_htildeplus  a2_htildeplus  -1.7849715774257
a3_htildeplus  a2_htildeperp  -0.37586074733638
a3_htildeplus  a3_fplus  -0.14293201126961
a3_htildeplus  a3_fperp  0.17470748953559
a3_htildeplus  a3_f0  1.1674636625514
a3_htildeplus  a3_gplus  0.5413044484559
a3_htildeplus  a3_gperp  0.89130312020447
a3_htildeplus  a3_g0  0.28100360614393
a3_htildeplus  a3_hplus  0.25238997880459
a3_htildeplus  a3_hperp  0.87611097832421
a3_htildeplus  a3_htildeplus  14.2887809489
a3_htildeplus  a3_htildeperp  2.610473828021
a3_htildeplus  a4_fplus  0.59346935297118
a3_htildeplus  a4_fperp  -0.41980553947795
a3_htildeplus  a4_f0  -2.540527101116
a3_htildeplus  a4_gplus  -1.5502006850517
a3_htildeplus  a4_gperp  -1.8299020525975
a3_htildeplus  a4_g0  -0.48969065568798
a3_htildeplus  a4_hplus  -0.70164415084238
a3_htildeplus  a4_hperp  -2.9685861268712
a3_htildeplus  a4_htildeplus  -39.127944012822
a3_htildeplus  a4_htildeperp  -7.9237133704336
a3_htildeplus  a5_fplus  -1.1600671626868
a3_htildeplus  a5_fperp  0.56710829922641
a3_htildeplus  a5_f0  3.2696068724068
a3_htildeplus  a5_gplus  2.5534492326445
a3_htildeplus  a5_gperp  2.2704308398389
a3_htildeplus  a5_g0  0.53639107778183
a3_htildeplus  a5_hplus  1.0231733750648
a3_htildeplus  a5_hperp  5.3454542192313
a3_htildeplus  a5_htildeplus  56.461940674726
a3_htildeplus  a5_htildeperp  13.520757852479
a3_htildeperp  a0_fplus  8.8649760063239e-05
a3_htildeperp  a0_fperp  0.00015550976699829
a3_htildeperp  a0_f0  0.00015155618906311
a3_htildeperp  a0_gplus  4.4380241632711e-05
a3_htildeperp  a0_g0  8.5368444138699e-05
a3_htildeperp  a0_hplus  -0.00077994556518859
a3_htildeperp  a0_hperp  -0.00068432384113037
a3_htildeperp  a0_htildeplus  -0.0012005982669664
a3_htildeperp  a1_fplus  -0.0021762387578533
a3_htildeperp  a1_fperp  -0.0024506965169576
a3_htildeperp  a1_f0  0.015194720507277
a3_htildeperp  a1_gplus  0.0040856456859851
a3_htildeperp  a1_gperp  0.0099076264822376
a3_htildeperp  a1_g0  -0.00041436965726913
a3_htildeperp  a1_hplus  0.0033627204104776
a3_htildeperp  a1_hperp  0.018685978696074
a3_htildeperp  a1_htildeplus  0.030964205814114
a3_htildeperp  a1_htildeperp  0.046182371119699
a3_htildeperp  a2_fplus  0.017871143136726
a3_htildeperp  a2_fperp  -0.023075004125965
a3_htildeperp  a2_f0  -0.33681497164821
a3_htildeperp  a2_gplus  -0.12574777201863
a3_htildeperp  a2_gperp  -0.28368138960977
a3_htildeperp  a2_g0  -0.089657145265328
a3_htildeperp  a2_hplus  -0.046495599710807
a3_htildeperp  a2_hperp  -0.46978479589398
a3_htildeperp  a2_htildeplus  -0.53019740846294
a3_htildeperp  a2_htildeperp  -1.0721025800165
a3_htildeperp  a3_fplus  -0.25198726188884
a3_htildeperp  a3_fperp  0.22998490839772
a3_htildeperp  a3_f0  1.5651015584181
a3_htildeperp  a3_gplus  0.81576089487555
a3_htildeperp  a3_gperp  1.2142182412315
a3_htildeperp  a3_g0  0.33690381290702
a3_htildeperp  a3_hplus  0.63662128836535
a3_htildeperp  a3_hperp  4.8257721869149
a3_htildeperp  a3_htildeplus  2.6104738873677
a3_htildeperp  a3_htildeperp  8.5692361298965
a3_htildeperp  a4_fplus  0.97660012016281
a3_htildeperp  a4_fperp  -0.63678971264016
a3_htildeperp  a4_f0  -3.3728199099117
a3_htildeperp  a4_gplus  -2.3348161400451
a3_htildeperp  a4_gperp  -2.4305953981583
a3_htildeperp  a4_g0  -0.56664816922188
a3_htildeperp  a4_hplus  -1.9801759188697
a3_htildeperp  a4_hperp  -16.861068419317
a3_htildeperp  a4_htildeplus  -5.8610892478977
a3_htildeperp  a4_htildeperp  -27.546263293956
a3_htildeperp  a5_fplus  -1.8607377241076
a3_htildeperp  a5_fperp  0.91954194129821
a3_htildeperp  a5_f0  4.3141087075899
a3_htildeperp  a5_gplus  3.8402078181474
a3_htildeperp  a5_gperp  2.9638382511883
a3_htildeperp  a5_g0  0.59846029513708
a3_htildeperp  a5_hplus  3.0117736101475
a3_htildeperp  a5_hperp  30.764326894577
a3_htildeperp  a5_htildeplus  7.6802785337162
a3_htildeperp  a5_htildeperp  48.47977215218
a4_fplus  a0_fplus  0.001552848318178
a4_fplus  a0_fperp  0.0014102100405942
a4_fplus  a0_f0  0.00089239819556125
a4_fplus  a0_gplus  0.00029198519261448
a4_fplus  a0_g0  0.001134871764761
a4_fplus  a0_hplus  0.0006810940112607
a4_fplus  a0_hperp  0.00037415596160518
a4_fplus  a0_htildeplus  0.00052265109218539
a4_fplus  a1_fplus  -0.10764463832627
a4_fplus  a1_fperp  -0.052709370250847
a4_fplus  a1_f0  -0.037571648382422
a4_fplus  a1_gplus  -0.0021067120944199
a4_fplus  a1_gperp  -0.010240593641554
a4_fplus  a1_g0  -0.035995956360062
a4_fplus  a1_hplus  -0.031136676343715
a4_fplus  a1_hperp  -0.021725382323431
a4_fplus  a1_htildeplus  -0.0042632799166895
a4_fplus  a1_htildeperp  -0.0020463017615734
a4_fplus  a2_fplus  2.3915650514689
a4_fplus  a2_fperp  0.78609242355927
a4_fplus  a2_f0  1.0483320048642
a4_fplus  a2_gplus  -0.080716399795535
a4_fplus  a2_gperp  -0.12231915940414
a4_fplus  a2_g0  0.44716822099613
a4_fplus  a2_hplus  0.41141853429567
a4_fplus  a2_hperp  0.38644543414291
a4_fplus  a2_htildeplus  -0.1356702813688
a4_fplus  a2_htildeperp  -0.11447533944039
a4_fplus  a3_fplus  -19.838966046584
a4_fplus  a3_fperp  -3.8353488238838
a4_fplus  a3_f0  -14.903264171637
a4_fplus  a3_gplus  0.78874046439491
a4_fplus  a3_gperp  0.65385258272134
a4_fplus  a3_g0  -2.1575346639551
a4_fplus  a3_hplus  -1.6834736745192
a4_fplus  a3_hperp  -2.543900945132
a4_fplus  a3_htildeplus  0.59346762756277
a4_fplus  a3_htildeperp  0.97659426833693
a4_fplus  a4_fplus  66.328173404723
a4_fplus  a4_fperp  8.6978818237494
a4_fplus  a4_f0  46.292347874616
a4_fplus  a4_gplus  -2.583491846513
a4_fplus  a4_gperp  -1.3693953739158
a4_fplus  a4_g0  4.8826920647779
a4_fplus  a4_hplus  3.4266497325084
a4_fplus  a4_hperp  7.5714287330593
a4_fplus  a4_htildeplus  -1.1203813734793
a4_fplus  a4_htildeperp  -3.0619877523486
a4_fplus  a5_fplus  -121.08466754453
a4_fplus  a5_fperp  -11.499438426602
a4_fplus  a5_f0  -70.224362174969
a4_fplus  a5_gplus  4.5155531017739
a4_fplus  a5_gperp  1.6970836551595
a4_fplus  a5_g0  -6.4373472333938
a4_fplus  a5_hplus  -4.2485026679785
a4_fplus  a5_hperp  -12.834370772415
a4_fplus  a5_htildeplus  1.297952044872
a4_fplus  a5_htildeperp  5.2567329563763
a4_fperp  a0_fplus  0.00028506246840609
a4_fperp  a0_fperp  0.0032613245710126
a4_fperp  a0_f0  3.5285047257058e-05
a4_fperp  a0_gplus  -3.9226615009959e-05
a4_fperp  a0_g0  -1.4188466722523e-05
a4_fperp  a0_hplus  3.7623047628523e-05
a4_fperp  a0_hperp  -0.00020417548938264
a4_fperp  a0_htildeplus  -4.0546683440959e-05
a4_fperp  a1_fplus  -0.020832992417097
a4_fperp  a1_fperp  -0.30920478932315
a4_fperp  a1_f0  -0.018569289068666
a4_fperp  a1_gplus  -0.0015792923914995
a4_fperp  a1_gperp  -0.0051161962606075
a4_fperp  a1_g0  -0.024439893488945
a4_fperp  a1_hplus  -0.020788157242303
a4_fperp  a1_hperp  -0.010012872506286
a4_fperp  a1_htildeplus  -0.0063834546494796
a4_fperp  a1_htildeperp  -0.0053355744000463
a4_fperp  a2_fplus  0.39971027484619
a4_fperp  a2_fperp  6.9255572387573
a4_fperp  a2_f0  0.37765125020255
a4_fperp  a2_gplus  0.021957710028015
a4_fperp  a2_gperp  0.082206243451386
a4_fperp  a2_g0  0.38244028636715
a4_fperp  a2_hplus  0.35393898464245
a4_fperp  a2_hperp  0.28514126819819
a4_fperp  a2_htildeplus  0.10291406848238
a4_fperp  a2_htildeperp  0.10495816379811
a4_fperp  a3_fplus  -2.8205468527598
a4_fperp  a3_fperp  -55.670107553889
a4_fperp  a3_f0  -2.7946781401855
a4_fperp  a3_gplus  -0.01630009693057
a4_fperp  a3_gperp  -0.23440625964475
a4_fperp  a3_g0  -1.6519480997056
a4_fperp  a3_hplus  -1.7005253451973
a4_fperp  a3_hperp  -1.9624659352506
a4_fperp  a3_htildeplus  -0.41980575996077
a4_fperp  a3_htildeperp  -0.63679052855049
a4_fperp  a4_fplus  8.6978811293768
a4_fperp  a4_fperp  155.14587423783
a4_fperp  a4_f0  7.5172360637951
a4_fperp  a4_gplus  -0.13809158135659
a4_fperp  a4_gperp  0.312967443573
a4_fperp  a4_g0  3.4435502520311
a4_fperp  a4_hplus  3.7990839154556
a4_fperp  a4_hperp  5.865957721376
a4_fperp  a4_htildeplus  0.83746003395066
a4_fperp  a4_htildeperp  1.7915947473673
a4_fperp  a5_fplus  -15.057780268063
a4_fperp  a5_fperp  -227.80676676793
a4_fperp  a5_f0  -10.780185795002
a4_fperp  a5_gplus  0.39449606591917
a4_fperp  a5_gperp  -0.25871028947303
a4_fperp  a5_g0  -4.3279398834937
a4_fperp  a5_hplus  -4.9773433296931
a4_fperp  a5_hperp  -9.9417207595977
a4_fperp  a5_htildeplus  -1.0233475235261
a4_fperp  a5_htildeperp  -2.9292369179131
a4_f0  a0_fplus  0.00057433806866984
a4_f0  a0_fperp  0.0001425836513422
a4_f0  a0_f0  0.0045633178827564
a4_f0  a0_gplus  6.6117995053472e-05
a4_f0  a0_g0  0.00050827683392525
a4_f0  a0_hplus  -0.00031851658955391
a4_f0  a0_hperp  -0.00048215919632218
a4_f0  a0_htildeplus  0.00047004625886229
a4_f0  a1_fplus  -0.059369258116158
a4_f0  a1_fperp  -0.014500365719027
a4_f0  a1_f0  -0.42757713880924
a4_f0  a1_gplus  -0.017959314678802
a4_f0  a1_gperp  -0.046098898125417
a4_f0  a1_g0  -0.0099501523298331
a4_f0  a1_hplus  0.0087883259208707
a4_f0  a1_hperp  0.01394169438227
a4_f0  a1_htildeplus  -0.037556873068875
a4_f0  a1_htildeperp  -0.027571899342112
a4_f0  a2_fplus  1.5023024581597
a4_f0  a2_fperp  0.36827523465826
a4_f0  a2_f0  8.5955991932715
a4_f0  a2_gplus  0.39241745159853
a4_f0  a2_gperp  0.85522656750832
a4_f0  a2_g0  0.16687882561424
a4_f0  a2_hplus  -0.020651817401895
a4_f0  a2_hperp  -0.13719957268423
a4_f0  a2_htildeplus  0.65100752530683
a4_f0  a2_htildeperp  0.55161820038758
a4_f0  a3_fplus  -13.746025606225
a4_f0  a3_fperp  -2.782834263868
a4_f0  a3_f0  -60.011241932674
a4_f0  a3_gplus  -2.4853005196146
a4_f0  a3_gperp  -3.2999238707771
a4_f0  a3_g0  -0.4664136025895
a4_f0  a3_hplus  -0.22957914054904
a4_f0  a3_hperp  0.96234608940252
a4_f0  a3_htildeplus  -2.5405283651436
a4_f0  a3_htildeperp  -3.3728254439358
a4_f0  a4_fplus  46.292358538153
a4_f0  a4_fperp  7.5172393520359
a4_f0  a4_f0  160.11175222912
a4_f0  a4_gplus  7.1169162784607
a4_f0  a4_gperp  6.2117884192185
a4_f0  a4_g0  0.58962697754669
a4_f0  a4_hplus  0.883016528468
a4_f0  a4_hperp  -3.0712409174548
a4_f0  a4_htildeplus  4.8512245589765
a4_f0  a4_htildeperp  9.5106197195923
a4_f0  a5_fplus  -83.063135929731
a4_f0  a5_fperp  -10.809924701051
a4_f0  a5_f0  -230.85590493823
a4_f0  a5_gplus  -11.734363664593
a4_f0  a5_gperp  -7.2803255610177
a4_f0  a5_g0  -0.44736389532913
a4_f0  a5_hplus  -1.4211064612093
a4_f0  a5_hperp  5.418624645198
a4_f0  a5_htildeplus  -5.7481714164466
a4_f0  a5_htildeperp  -15.564860450582
a4_gplus  a0_fplus  -0.00015430096178018
a4_gplus  a0_fperp  -0.00020789134173958
a4_gplus  a0_f0  -0.0007094689545308
a4_gplus  a0_gplus  0.000214181072732
a4_gplus  a0_g0  -0.00093258299152286
a4_gplus  a0_hplus  -0.00014296929120749
a4_gplus  a0_hperp  -0.0002197932224559
a4_gplus  a0_htildeplus  -0.000410028384588
a4_gplus  a1_fplus  0.0080379299858256
a4_gplus  a1_fperp  0.0099389891035283
a4_gplus  a1_f0  -0.024704149906412
a4_gplus  a1_gplus  -0.04012057312845
a4_gplus  a1_gperp  -0.043631050265866
a4_gplus  a1_g0  0.016250104328158
a4_gplus  a1_hplus  0.0079327097216471
a4_gplus  a1_hperp  0.010027501382008
a4_gplus  a1_htildeplus  -0.011771350356005
a4_gplus  a1_htildeperp  -0.0095141164977155
a4_gplus  a2_fplus  -0.10208698943937
a4_gplus  a2_fperp  -0.08983408721754
a4_gplus  a2_f0  0.62162331095492
a4_gplus  a2_gplus  1.0821663220046
a4_gplus  a2_gperp  0.99276841084059
a4_gplus  a2_g0  0.31877648892272
a4_gplus  a2_hplus  -0.061650778497937
a4_gplus  a2_hperp  -0.12647111572455
a4_gplus  a2_htildeplus  0.38353610150331
a4_gplus  a2_htildeperp  0.34103759076303
a4_gplus  a3_fplus  0.7941663871293
a4_gplus  a3_fperp  0.18866677651578
a4_gplus  a3_f0  -3.1461113195099
a4_gplus  a3_gplus  -8.9800189075296
a4_gplus  a3_gperp  -4.9514212019577
a4_gplus  a3_g0  -7.1401917409914
a4_gplus  a3_hplus  0.041696155425066
a4_gplus  a3_hperp  0.9069722725284
a4_gplus  a3_htildeplus  -1.5502003339582
a4_gplus  a3_htildeperp  -2.3348151598147
a4_gplus  a4_fplus  -2.5834910527113
a4_gplus  a4_fperp  -0.13809140085176
a4_gplus  a4_f0  7.1169182203802
a4_gplus  a4_gplus  30.145236923526
a4_gplus  a4_gperp  11.07157898029
a4_gplus  a4_g0  22.817644288804
a4_gplus  a4_hplus  0.20902750434364
a4_gplus  a4_hperp  -2.8691798813887
a4_gplus  a4_htildeplus  2.9486705853256
a4_gplus  a4_htildeperp  6.8530337451489
a4_gplus  a5_fplus  4.5697883602034
a4_gplus  a5_fperp  -0.02375742713771
a4_gplus  a5_f0  -9.3600345116585
a4_gplus  a5_gplus  -55.5503529187
a4_gplus  a5_gperp  -14.454916873422
a4_gplus  a5_g0  -34.622819185683
a4_gplus  a5_hplus  -0.49323584940257
a4_gplus  a5_hperp  5.0273768489975
a4_gplus  a5_htildeplus  -3.4681052723483
a4_gplus  a5_htildeperp  -11.425983296107
a4_gperp  a0_fplus  -5.4874294968258e-05
a4_gperp  a0_fperp  -0.00015846356044465
a4_gperp  a0_f0  -0.00044424270109
a4_gperp  a0_gplus  0.00040429370795517
a4_gperp  a0_g0  -0.00026178014398916
a4_gperp  a0_hplus  -0.00015853845382145
a4_gperp  a0_hperp  -0.00013242235245282
a4_gperp  a0_htildeplus  -0.0002033580964201
a4_gperp  a1_fplus  0.003434672967032
a4_gperp  a1_fperp  0.0034825148622348
a4_gperp  a1_f0  -0.019483846249493
a4_gperp  a1_gplus  -0.021495407030611
a4_gperp  a1_gperp  -0.20047552274642
a4_gperp  a1_g0  -0.0047130887231729
a4_gperp  a1_hplus  0.0043413727777721
a4_gperp  a1_hperp  0.0063668254578048
a4_gperp  a1_htildeplus  -0.013273517650363
a4_gperp  a1_htildeperp  -0.0092682356639663
a4_gperp  a2_fplus  -0.022158110596245
a4_gperp  a2_fperp  0.02212392070018
a4_gperp  a2_f0  0.55823288145333
a4_gperp  a2_gplus  0.49383769305275
a4_gperp  a2_gperp  5.2520478570718
a4_gperp  a2_g0  0.29315073030415
a4_gperp  a2_hplus  0.00017993516991943
a4_gperp  a2_hperp  -0.039387494646734
a4_gperp  a2_htildeplus  0.41765324196605
a4_gperp  a2_htildeperp  0.35203202319149
a4_gperp  a3_fplus  0.34357433775148
a4_gperp  a3_fperp  -0.1410719046927
a4_gperp  a3_f0  -2.7830229186182
a4_gperp  a3_gplus  -3.5878380284193
a4_gperp  a3_gperp  -43.048061716886
a4_gperp  a3_g0  -2.6392671476303
a4_gperp  a3_hplus  -0.10716978163007
a4_gperp  a3_hperp  0.36206754407569
a4_gperp  a3_htildeplus  -1.8299020238016
a4_gperp  a3_htildeperp  -2.4305952584751
a4_gperp  a4_fplus  -1.3693963845505
a4_gperp  a4_fperp  0.31296737777334
a4_gperp  a4_f0  6.2117887159166
a4_gperp  a4_gplus  11.071579760886
a4_gperp  a4_gperp  119.11390598985
a4_gperp  a4_g0  7.3334353370436
a4_gperp  a4_hplus  0.33942449663687
a4_gperp  a4_hperp  -1.320721301924
a4_gperp  a4_htildeplus  3.7147809062982
a4_gperp  a4_htildeperp  7.1525300261095
a4_gperp  a5_fplus  2.6403754588627
a4_gperp  a5_fperp  -0.39963035877045
a4_gperp  a5_f0  -8.1047555247907
a4_gperp  a5_gplus  -19.091266350906
a4_gperp  a5_gperp  -173.36769363378
a4_gperp  a5_g0  -10.576636951509
a4_gperp  a5_hplus  -0.51200198018591
a4_gperp  a5_hperp  2.4798273554069
a4_gperp  a5_htildeplus  -4.5699007524621
a4_gperp  a5_htildeperp  -11.941134570974
a4_g0  a0_fplus  0.00056513171423799
a4_g0  a0_fperp  0.001525935112467
a4_g0  a0_f0  0.00038157084554486
a4_g0  a0_gplus  0.00048202199529088
a4_g0  a0_g0  0.0091245725675301
a4_g0  a0_hplus  0.0013960809615945
a4_g0  a0_hperp  0.0010523689241598
a4_g0  a0_htildeplus  0.00056879411408636
a4_g0  a1_fplus  -0.020878433884699
a4_g0  a1_fperp  -0.051655808342163
a4_g0  a1_f0  -0.0097481483428892
a4_g0  a1_gplus  -0.031487186592015
a4_g0  a1_gperp  -0.033038491811293
a4_g0  a1_g0  -0.45332889589267
a4_g0  a1_hplus  -0.038341036517768
a4_g0  a1_hperp  -0.032899424124488
a4_g0  a1_htildeplus  -0.01212128876425
a4_g0  a1_htildeperp  -0.010032983395952
a4_g0  a2_fplus  0.29599659380218
a4_g0  a2_fperp  0.55189270860131
a4_g0  a2_f0  0.077690924453698
a4_g0  a2_gplus  0.73687428642302
a4_g0  a2_gperp  0.38254731534574
a4_g0  a2_g0  7.6557922476106
a4_g0  a2_hplus  0.40045195958808
a4_g0  a2_hperp  0.39896195464505
a4_g0  a2_htildeplus  0.11751218354797
a4_g0  a2_htildeperp  0.11538376387507
a4_g0  a3_fplus  -1.728689965917
a4_g0  a3_fperp  -1.910012949981
a4_g0  a3_f0  -0.29083910643198
a4_g0  a3_gplus  -6.809290779676
a4_g0  a3_gperp  -2.7309060767426
a4_g0  a3_g0  -51.306206123099
a4_g0  a3_hplus  -1.6632308533764
a4_g0  a3_hperp  -2.0917545858196
a4_g0  a3_htildeplus  -0.48969036192663
a4_g0  a3_htildeperp  -0.56664746116857
a4_g0  a4_fplus  4.8826911025742
a4_g0  a4_fperp  3.4435502535141
a4_g0  a4_f0  0.58962605958506
a4_g0  a4_gplus  22.817643137631
a4_g0  a4_gperp  7.333434559954
a4_g0  a4_g0  134.19746851328
a4_g0  a4_hplus  3.5005279453056
a4_g0  a4_hperp  5.5996257911145
a4_g0  a4_htildeplus  1.0342320157981
a4_g0  a4_htildeperp  1.4466289164615
a4_g0  a5_fplus  -8.0579665684343
a4_g0  a5_fperp  -3.9248050783535
a4_g0  a5_f0  -0.73729856165027
a4_g0  a5_gplus  -40.5681678151
a4_g0  a5_gperp  -10.486248259527
a4_g0  a5_g0  -190.87476405615
a4_g0  a5_hplus  -4.4478956878195
a4_g0  a5_hperp  -8.9842061066846
a4_g0  a5_htildeplus  -1.3160319486703
a4_g0  a5_htildeperp  -2.2474641982504
a4_hplus  a0_fplus  9.0326648770904e-05
a4_hplus  a0_fperp  0.0001168522872486
a4_hplus  a0_f0  0.00045223471335311
a4_hplus  a0_gplus  0.00013998076571013
a4_hplus  a0_g0  0.00022234428638401
a4_hplus  a0_hplus  0.0026284822271484
a4_hplus  a0_hperp  0.00042672375476796
a4_hplus  a0_htildeplus  0.00079540987034635
a4_hplus  a1_fplus  -0.0088568221091395
a4_hplus  a1_fperp  -0.016697672841111
a4_hplus  a1_f0  -0.0076388066125026
a4_hplus  a1_gplus  -0.004357588529002
a4_hplus  a1_gperp  -0.012254994296862
a4_hplus  a1_g0  -0.020206944352585
a4_hplus  a1_hplus  -0.2564996395084
a4_hplus  a1_hperp  -0.023943159391842
a4_hplus  a1_htildeplus  -0.01358798916131
a4_hplus  a1_htildeperp  -0.014615574034409
a4_hplus  a2_fplus  0.17736435166256
a4_hplus  a2_fperp  0.31743775702701
a4_hplus  a2_f0  0.076808665563462
a4_hplus  a2_gplus  0.048982504327231
a4_hplus  a2_gperp  0.12791650387234
a4_hplus  a2_g0  0.35758146183519
a4_hplus  a2_hplus  6.0279590808991
a4_hplus  a2_hperp  0.49214563841984
a4_hplus  a2_htildeplus  0.15557867600911
a4_hplus  a2_htildeperp  0.25538153133776
a4_hplus  a3_fplus  -1.1604137501309
a4_hplus  a3_fperp  -1.6403146376617
a4_hplus  a3_f0  -0.37829751816171
a4_hplus  a3_gplus  -0.14921265584133
a4_hplus  a3_gperp  -0.31283631022156
a4_hplus  a3_g0  -1.6328655656982
a4_hplus  a3_hplus  -49.147758916479
a4_hplus  a3_hperp  -3.7059411212481
a4_hplus  a3_htildeplus  -0.70164428550002
a4_hplus  a3_htildeperp  -1.9801763763595
a4_hplus  a4_fplus  3.4266490710267
a4_hplus  a4_fperp  3.7990838567338
a4_hplus  a4_f0  0.88301356409515
a4_hplus  a4_gplus  0.20902785406874
a4_hplus  a4_gperp  0.33942465711072
a4_hplus  a4_g0  3.5005286982636
a4_hplus  a4_hplus  137.57817886011
a4_hplus  a4_hperp  11.699602547449
a4_hplus  a4_htildeplus  1.5321647265861
a4_hplus  a4_htildeperp  6.2966713108209
a4_hplus  a5_fplus  -5.7840995311076
a4_hplus  a5_fperp  -5.0743632279976
a4_hplus  a5_f0  -1.1882589950015
a4_hplus  a5_gplus  -0.15566359475924
a4_hplus  a5_gperp  -0.19264406932882
a4_hplus  a5_g0  -4.4677345389183
a4_hplus  a5_hplus  -202.54701802246
a4_hplus  a5_hperp  -20.444271541038
a4_hplus  a5_htildeplus  -1.9827645540356
a4_hplus  a5_htildeperp  -10.966398862576
a4_hperp  a0_fplus  0.00048825995428869
a4_hperp  a0_fperp  0.0011636871835021
a4_hperp  a0_f0  0.00025040007496647
a4_hperp  a0_gplus  0.00019217977365511
a4_hperp  a0_g0  0.0011745916104719
a4_hperp  a0_hplus  0.0024074637172424
a4_hperp  a0_hperp  0.0040656210078844
a4_hperp  a0_htildeplus  0.0011486218202883
a4_hperp  a1_fplus  -0.022849447565318
a4_hperp  a1_fperp  -0.050314711220867
a4_hperp  a1_f0  0.012323263567735
a4_hperp  a1_gplus  0.0020078265320787
a4_hperp  a1_gperp  0.0020319924702799
a4_hperp  a1_g0  -0.040908646664831
a4_hperp  a1_hplus  -0.072682662798802
a4_hperp  a1_hperp  -0.25760295346898
a4_hperp  a1_htildeplus  -0.0093194996855348
a4_hperp  a1_htildeperp  -0.057284406709655
a4_hperp  a2_fplus  0.36136981190275
a4_hperp  a2_fperp  0.60867699925597
a4_hperp  a2_f0  -0.34996178648713
a4_hperp  a2_gplus  -0.1318168895912
a4_hperp  a2_gperp  -0.23631749773403
a4_hperp  a2_g0  0.44614302896732
a4_hperp  a2_hplus  0.95228324734827
a4_hperp  a2_hperp  5.6076905766155
a4_hperp  a2_htildeplus  0.055218699104691
a4_hperp  a2_htildeperp  1.5461377336788
a4_hperp  a3_fplus  -2.4770365811914
a4_hperp  a3_fperp  -2.6995398334869
a4_hperp  a3_f0  1.5155685549225
a4_hperp  a3_gplus  0.96260901439261
a4_hperp  a3_gperp  0.8290395027855
a4_hperp  a3_g0  -2.3441823044183
a4_hperp  a3_hplus  -4.9461115632599
a4_hperp  a3_hperp  -46.093101808196
a4_hperp  a3_htildeplus  -2.9685871163041
a4_hperp  a3_htildeperp  -16.861072073676
a4_hperp  a4_fplus  7.5714169047132
a4_hperp  a4_fperp  5.8659560500914
a4_hperp  a4_f0  -3.0712680126385
a4_hperp  a4_gplus  -2.8691776283086
a4_hperp  a4_gperp  -1.3207204399068
a4_hperp  a4_g0  5.5996274265801
a4_hperp  a4_hplus  11.699602440204
a4_hperp  a4_hperp  151.70128418856
a4_hperp  a4_htildeplus  10.21080956271
a4_hperp  a4_htildeperp  59.323754447264
a4_hperp  a5_fplus  -13.023078714599
a4_hperp  a5_fperp  -7.5853833867857
a4_hperp  a5_f0  3.7695620066382
a4_hperp  a5_gplus  4.7939495616996
a4_hperp  a5_gperp  1.3269040902175
a4_hperp  a5_g0  -7.5965919745458
a4_hperp  a5_hplus  -15.837967207293
a4_hperp  a5_hperp  -272.14039700617
a4_hperp  a5_htildeplus  -15.925523050915
a4_hperp  a5_htildeperp  -107.84145606694
a4_htildeplus  a0_fplus  -8.0354163203549e-05
a4_htildeplus  a0_fperp  -0.00029754719316732
a4_htildeplus  a0_f0  -0.00011318468422794
a4_htildeplus  a0_gplus  -7.9673846913482e-05
a4_htildeplus  a0_g0  0.00014889132259634
a4_htildeplus  a0_hplus  0.0010035967427719
a4_htildeplus  a0_hperp  0.00080940392578935
a4_htildeplus  a0_htildeplus  0.0020695288426074
a4_htildeplus  a1_fplus  0.0028667150121457
a4_htildeplus  a1_fperp  0.0039304848238735
a4_htildeplus  a1_f0  -0.014612975296816
a4_htildeplus  a1_gplus  -0.0031833629235308
a4_htildeplus  a1_gperp  -0.010187447657048
a4_htildeplus  a1_g0  -0.00023581468790046
a4_htildeplus  a1_hplus  -0.0029022426385702
a4_htildeplus  a1_hperp  -0.011268265728291
a4_htildeplus  a1_htildeplus  -0.18211735150029
a4_htildeplus  a1_htildeperp  -0.039765310060691
a4_htildeplus  a2_fplus  -0.02377641374017
a4_htildeplus  a2_fperp  0.026942710609393
a4_htildeplus  a2_f0  0.4112078374061
a4_htildeplus  a2_gplus  0.13777996696537
a4_htildeplus  a2_gperp  0.33633366792409
a4_htildeplus  a2_g0  0.093827454607333
a4_htildeplus  a2_hplus  0.036456921882168
a4_htildeplus  a2_hperp  0.28502405217326
a4_htildeplus  a2_htildeplus  4.6189848922873
a4_htildeplus  a2_htildeperp  0.77660350709777
a4_htildeplus  a3_fplus  0.29504609624866
a4_htildeplus  a3_fperp  -0.29742219940511
a4_htildeplus  a3_f0  -2.1265651897955
a4_htildeplus  a3_gplus  -0.98506026760146
a4_htildeplus  a3_gperp  -1.6790435889066
a4_htildeplus  a3_g0  -0.47694972210752
a4_htildeplus  a3_hplus  -0.49425831604762
a4_htildeplus  a3_hperp  -2.9270334974558
a4_htildeplus  a3_htildeplus  -39.127944025158
a4_htildeplus  a3_htildeperp  -5.8610891617935
a4_htildeplus  a4_fplus  -1.1203853577644
a4_htildeplus  a4_fperp  0.83745949421977
a4_htildeplus  a4_f0  4.8512211965266
a4_htildeplus  a4_gplus  2.9486712965637
a4_htildeplus  a4_gperp  3.7147809589516
a4_htildeplus  a4_g0  1.0342325195976
a4_htildeplus  a4_hplus  1.5321644158169
a4_htildeplus  a4_hperp  10.210807169989
a4_htildeplus  a4_htildeplus  109.43299105887
a4_htildeplus  a4_htildeperp  18.413828438556
a4_htildeplus  a5_fplus  2.1221275660501
a4_htildeplus  a5_fperp  -1.2170617466194
a4_htildeplus  a5_f0  -6.4098690784796
a4_htildeplus  a5_gplus  -4.9733845536264
a4_htildeplus  a5_gperp  -4.8146464427618
a4_htildeplus  a5_g0  -1.3184901240189
a4_htildeplus  a5_hplus  -2.3268852680542
a4_htildeplus  a5_hperp  -18.611848245608
a4_htildeplus  a5_htildeplus  -160.07825363858
a4_htildeplus  a5_htildeperp  -31.954662867369
a4_htildeperp  a0_fplus  -0.00030903258586032
a4_htildeperp  a0_fperp  -0.00055119532643444
a4_htildeperp  a0_f0  -0.00074582276714411
a4_htildeperp  a0_gplus  -0.00020333567039832
a4_htildeperp  a0_g0  -0.00052076732045046
a4_htildeperp  a0_hplus  0.0015812704183346
a4_htildeperp  a0_hperp  0.0015956103517911
a4_htildeperp  a0_htildeplus  0.0027431662997044
a4_htildeperp  a1_fplus  0.008292612643747
a4_htildeperp  a1_fperp  0.011831048161108
a4_htildeperp  a1_f0  -0.032974067071711
a4_htildeperp  a1_gplus  -0.0087332864687363
a4_htildeperp  a1_gperp  -0.019258786396508
a4_htildeperp  a1_g0  0.010415641016884
a4_htildeperp  a1_hplus  -0.002587546154869
a4_htildeperp  a1_hperp  -0.059003714571249
a4_htildeperp  a1_htildeplus  -0.077001938502346
a4_htildeperp  a1_htildeperp  -0.13098265456439
a4_htildeperp  a2_fplus  -0.078898389444525
a4_htildeperp  a2_fperp  0.012060351790138
a4_htildeperp  a2_f0  0.88304518476928
a4_htildeperp  a2_gplus  0.34107087501456
a4_htildeperp  a2_gperp  0.75666748564627
a4_htildeperp  a2_g0  0.17005992592226
a4_htildeperp  a2_hplus  0.091052784336416
a4_htildeperp  a2_hperp  1.6079199174586
a4_htildeperp  a2_htildeplus  1.4961436845469
a4_htildeperp  a2_htildeperp  3.3039314638743
a4_htildeperp  a3_fplus  0.84097744687657
a4_htildeperp  a3_fperp  -0.55594410904939
a4_htildeperp  a3_f0  -4.3088356353754
a4_htildeperp  a3_gplus  -2.3388619004466
a4_htildeperp  a3_gperp  -3.4478260126605
a4_htildeperp  a3_g0  -0.77090137876219
a4_htildeperp  a3_hplus  -1.9317065046037
a4_htildeperp  a3_hperp  -16.891382044616
a4_htildeperp  a3_htildeplus  -7.9237135750038
a4_htildeperp  a3_htildeperp  -27.546263342292
a4_htildeperp  a4_fplus  -3.0620066286638
a4_htildeperp  a4_fperp  1.7915920622526
a4_htildeperp  a4_f0  9.5106012540551
a4_htildeperp  a4_gplus  6.8530367540851
a4_htildeperp  a4_gperp  7.1525304462118
a4_htildeperp  a4_g0  1.4466308949479
a4_htildeperp  a4_hplus  6.2966698214961
a4_htildeperp  a4_hperp  59.323742281408
a4_htildeperp  a4_htildeplus  18.413828747126
a4_htildeperp  a4_htildeperp  90.315243556855
a4_htildeperp  a5_fplus  5.6975315843004
a4_htildeperp  a5_fperp  -2.736817937799
a4_htildeperp  a5_f0  -12.328650903916
a4_htildeperp  a5_gplus  -11.409556469921
a4_htildeperp  a5_gperp  -8.9141129305865
a4_htildeperp  a5_g0  -1.6614582146887
a4_htildeperp  a5_hplus  -9.7262299208013
a4_htildeperp  a5_hperp  -108.46178880244
a4_htildeperp  a5_htildeplus  -24.559462466596
a4_htildeperp  a5_htildeperp  -161.18180895923
a5_fplus  a0_fplus  -0.0025178942291453
a5_fplus  a0_fperp  -0.0021581404136395
a5_fplus  a0_f0  -0.0013990329685824
a5_fplus  a0_gplus  -0.00049559663793974
a5_fplus  a0_g0  -0.0017381017142533
a5_fplus  a0_hplus  -0.001045463447755
a5_fplus  a0_hperp  -0.00054720628605937
a5_fplus  a0_htildeplus  -0.00084940307408934
a5_fplus  a1_fplus  0.18264406349107
a5_fplus  a1_fperp  0.080409219405738
a5_fplus  a1_f0  0.060295159405699
a5_fplus  a1_gplus  0.0026230262942123
a5_fplus  a1_gperp  0.014629331771758
a5_fplus  a1_g0  0.05164946899064
a5_fplus  a1_hplus  0.048682506257227
a5_fplus  a1_hperp  0.03334590011284
a5_fplus  a1_htildeplus  0.0049143520677904
a5_fplus  a1_htildeperp  0.001643151356244
a5_fplus  a2_fplus  -4.1870269189456
a5_fplus  a2_fperp  -1.2676381168611
a5_fplus  a2_f0  -1.7900465696945
a5_fplus  a2_gplus  0.15776134881554
a5_fplus  a2_gperp  0.26868135315911
a5_fplus  a2_g0  -0.65904519566738
a5_fplus  a2_hplus  -0.66499241356356
a5_fplus  a2_hperp  -0.6254939278588
a5_fplus  a2_htildeplus  0.27972737925813
a5_fplus  a2_htildeperp  0.23428386596896
a5_fplus  a3_fplus  35.539839915837
a5_fplus  a3_fperp  6.4851671133269
a5_fplus  a3_f0  26.580838942524
a5_fplus  a3_gplus  -1.427573794717
a5_fplus  a3_gperp  -1.3109661631098
a5_fplus  a3_g0  3.4279660590612
a5_fplus  a3_hplus  2.7940620386501
a5_fplus  a3_hperp  4.2951335718153
a5_fplus  a3_htildeplus  -1.1600640854899
a5_fplus  a3_htildeperp  -1.8607272758325
a5_fplus  a4_fplus  -121.08466748526
a5_fplus  a4_fperp  -15.057781488205
a5_fplus  a4_f0  -83.063116746921
a5_fplus  a4_gplus  4.5697898619613
a5_fplus  a4_gperp  2.6403736653962
a5_fplus  a4_g0  -8.0579681829449
a5_fplus  a4_hplus  -5.7841006592363
a5_fplus  a4_hperp  -13.023099366458
a5_fplus  a4_htildeplus  2.1221204754732
a5_fplus  a4_htildeperp  5.6974979024205
a5_fplus  a5_fplus  225.52790717637
a5_fplus  a5_fperp  20.157675618061
a5_fplus  a5_f0  126.26893227414
a5_fplus  a5_gplus  -7.9036431737395
a5_fplus  a5_gperp  -3.196557830421
a5_fplus  a5_g0  10.83087637135
a5_fplus  a5_hplus  7.2475131747872
a5_fplus  a5_hperp  22.282400075942
a5_fplus  a5_htildeplus  -2.4034834679953
a5_fplus  a5_htildeperp  -9.6722342670427
a5_fperp  a0_fplus  -0.00022161406252769
a5_fperp  a0_fperp  -0.0039305610492196
a5_fperp  a0_f0  0.00013788157868756
a5_fperp  a0_gplus  9.2365015584568e-05
a5_fperp  a0_g0  0.00042150826005581
a5_fperp  a0_hplus  0.00015935862958657
a5_fperp  a0_hperp  0.00042863640678784
a5_fperp  a0_htildeplus  0.00016652360170572
a5_fperp  a1_fplus  0.022509147333652
a5_fperp  a1_fperp  0.41690214278694
a5_fperp  a1_f0  0.020677848545508
a5_fperp  a1_gplus  0.00094493733998562
a5_fperp  a1_gperp  0.0027409183623646
a5_fperp  a1_g0  0.018187674003185
a5_fperp  a1_hplus  0.020573973327147
a5_fperp  a1_hperp  0.0077236430996985
a5_fperp  a1_htildeplus  0.0059518880348795
a5_fperp  a1_htildeperp  0.0054200492111719
a5_fperp  a2_fplus  -0.48308520640397
a5_fperp  a2_fperp  -9.7714440229427
a5_fperp  a2_f0  -0.4820914611239
a5_fperp  a2_gplus  -0.023046518276131
a5_fperp  a2_gperp  -0.075268499132282
a5_fperp  a2_g0  -0.36813019521522
a5_fperp  a2_hplus  -0.41728777847748
a5_fperp  a2_hperp  -0.32621459008466
a5_fperp  a2_htildeplus  -0.12293432583576
a5_fperp  a2_htildeperp  -0.13411041247836
a5_fperp  a3_fplus  3.6354509348653
a5_fperp  a3_fperp  80.675398857253
a5_fperp  a3_f0  3.9150149744881
a5_fperp  a3_gplus  0.057891345339503
a5_fperp  a3_gperp  0.25160637839371
a5_fperp  a3_g0  1.7764057764264
a5_fperp  a3_hplus  2.1813857502646
a5_fperp  a3_hperp  2.4539429632326
a5_fperp  a3_htildeplus  0.5671085657109
a5_fperp  a3_htildeperp  0.91954295667527
a5_fperp  a4_fplus  -11.499437530309
a5_fperp  a4_fperp  -227.80676675871
a5_fperp  a4_f0  -10.809920311172
a5_fperp  a4_gplus  -0.023757089460724
a5_fperp  a4_gperp  -0.39963038854177
a5_fperp  a4_g0  -3.9248049142623
a5_fperp  a4_hplus  -5.0743632940133
a5_fperp  a4_hperp  -7.5853853919213
a5_fperp  a4_htildeplus  -1.2170624034707
a5_fperp  a4_htildeperp  -2.7368212838017
a5_fperp  a5_fplus  20.157674045277
a5_fperp  a5_fperp  338.62984060568
a5_fperp  a5_f0  15.670479808285
a5_fperp  a5_gplus  -0.092259331125913
a5_fperp  a5_gperp  0.40369651746273
a5_fperp  a5_g0  5.0951351740787
a5_fperp  a5_hplus  6.7924707102625
a5_fperp  a5_hperp  13.067159055224
a5_fperp  a5_htildeplus  1.553486751915
a5_fperp  a5_htildeperp  4.6074121254703
a5_f0  a0_fplus  -0.00080034273774995
a5_f0  a0_fperp  -7.8619134828922e-05
a5_f0  a0_f0  -0.005715863217371
a5_f0  a0_gplus  -5.0724763098587e-05
a5_f0  a0_g0  -0.00053189961018438
a5_f0  a0_hplus  0.00047868970722482
a5_f0  a0_hperp  0.00068965409483161
a5_f0  a0_htildeplus  -0.00052485120319329
a5_f0  a1_fplus  0.086732633731686
a5_f0  a1_fperp  0.016104846989015
a5_f0  a1_f0  0.55902450780758
a5_f0  a1_gplus  0.021596945410591
a5_f0  a1_gperp  0.054425598436204
a5_f0  a1_g0  0.0055705745852445
a5_f0  a1_hplus  -0.012938310048219
a5_f0  a1_hperp  -0.020067706893479
a5_f0  a1_htildeplus  0.044215847214358
a5_f0  a1_htildeperp  0.032892152160915
a5_f0  a2_fplus  -2.2325420971872
a5_f0  a2_fperp  -0.47041263800561
a5_f0  a2_f0  -11.761507858674
a5_f0  a2_gplus  -0.49510669307718
a5_f0  a2_gperp  -1.0637310940292
a5_f0  a2_g0  -0.13903363538339
a5_f0  a2_hplus  0.045452650416304
a5_f0  a2_hperp  0.1959587016286
a5_f0  a2_htildeplus  -0.80791532916527
a5_f0  a2_htildeperp  -0.68660556080792
a5_f0  a3_fplus  20.751448397299
a5_f0  a3_fperp  3.8891535586617
a5_f0  a3_f0  85.040418002397
a5_f0  a3_gplus  3.2250343027704
a5_f0  a3_gperp  4.219535993415
a5_f0  a3_g0  0.46629258217426
a5_f0  a3_hplus  0.27677485897806
a5_f0  a3_hperp  -1.2376065977822
a5_f0  a3_htildeplus  3.2696087749664
a5_f0  a3_htildeperp  4.3141169514864
a5_f0  a4_fplus  -70.224377378361
a5_f0  a4_fperp  -10.780190460805
a5_f0  a4_f0  -230.85590412392
a5_f0  a4_gplus  -9.3600315962425
a5_f0  a4_gperp  -8.1047551625842
a5_f0  a4_g0  -0.73729972552925
a5_f0  a4_hplus  -1.1882632244957
a5_f0  a4_hperp  3.7695231043181
a5_f0  a4_htildeplus  -6.4098740909608
a5_f0  a4_htildeperp  -12.328678360298
a5_f0  a5_fplus  126.26895962412
a5_f0  a5_fperp  15.670486028344
a5_f0  a5_f0  337.73090696227
a5_f0  a5_gplus  15.544520506772
a5_f0  a5_gperp  9.6325696735365
a5_f0  a5_g0  0.74213270479123
a5_f0  a5_hplus  1.9665402928409
a5_f0  a5_hperp  -6.5043253932551
a5_f0  a5_htildeplus  7.7310836058515
a5_f0  a5_htildeperp  20.321982480454
a5_gplus  a0_fplus  0.00028769575245501
a5_gplus  a0_fperp  0.00041036085140783
a5_gplus  a0_f0  0.0013086241064331
a5_gplus  a0_gplus  -0.00030305647279974
a5_gplus  a0_g0  0.0018477326294306
a5_gplus  a0_hplus  0.00028633868575278
a5_gplus  a0_hperp  0.00039945800382767
a5_gplus  a0_htildeplus  0.00079783698657206
a5_gplus  a1_fplus  -0.014940059345773
a5_gplus  a1_fperp  -0.019769246526659
a5_gplus  a1_f0  0.035304927196906
a5_gplus  a1_gplus  0.067176785775064
a5_gplus  a1_gperp  0.066620055030135
a5_gplus  a1_g0  -0.035643968062102
a5_gplus  a1_hplus  -0.015388581808873
a5_gplus  a1_hperp  -0.017955665710999
a5_gplus  a1_htildeplus  0.015603178090154
a5_gplus  a1_htildeperp  0.013110667967802
a5_gplus  a2_fplus  0.19252490207972
a5_gplus  a2_fperp  0.19357506398275
a5_gplus  a2_f0  -0.98184290229571
a5_gplus  a2_gplus  -1.8811442101221
a5_gplus  a2_gperp  -1.6213453876272
a5_gplus  a2_g0  -0.48205319705399
a5_gplus  a2_hplus  0.13308150203462
a5_gplus  a2_hperp  0.22808388600382
a5_gplus  a2_htildeplus  -0.60960290552003
a5_gplus  a2_htildeperp  -0.5440924061728
a5_gplus  a3_fplus  -1.4194238916935
a5_gplus  a3_fperp  -0.43831036506622
a5_gplus  a3_f0  5.1172865611987
a5_gplus  a3_gplus  16.067880321813
a5_gplus  a3_gperp  8.3846267482466
a5_gplus  a3_g0  12.547925112954
a5_gplus  a3_hplus  -0.17733526404677
a5_gplus  a3_hperp  -1.552201997269
a5_gplus  a3_htildeplus  2.5534485948212
a5_gplus  a3_htildeperp  3.8402060689093
a5_gplus  a4_fplus  4.5155514533165
a5_gplus  a4_fperp  0.39449571563846
a5_gplus  a4_f0  -11.734367190516
a5_gplus  a4_gplus  -55.550352624237
a5_gplus  a4_gperp  -19.09126485219
a5_gplus  a4_g0  -40.568169649298
a5_gplus  a4_hplus  -0.15566298623695
a5_gplus  a4_hperp  4.7939535241448
a5_gplus  a4_htildeplus  -4.9733832647053
a5_gplus  a4_htildeperp  -11.409551108374
a5_gplus  a5_fplus  -7.9036400755359
a5_gplus  a5_fperp  -0.092258693692513
a5_gplus  a5_f0  15.544525817051
a5_gplus  a5_gplus  105.74993986568
a5_gplus  a5_gperp  25.166119032628
a5_gplus  a5_g0  61.788327717995
a5_gplus  a5_hplus  0.60531890373911
a5_gplus  a5_hperp  -8.3021105881175
a5_gplus  a5_htildeplus  5.9444417844354
a5_gplus  a5_htildeperp  19.13900123614
a5_gperp  a0_fplus  8.781008053866e-05
a5_gperp  a0_fperp  0.00025554675964254
a5_gperp  a0_f0  0.00066582452662204
a5_gperp  a0_gplus  -0.00047826383494471
a5_gperp  a0_g0  0.00064393191452928
a5_gperp  a0_hplus  0.00025556216977651
a5_gperp  a0_hperp  0.00019063991093502
a5_gperp  a0_htildeplus  0.0003487048836213
a5_gperp  a1_fplus  -0.0052617303368499
a5_gperp  a1_fperp  -0.0072634275578172
a5_gperp  a1_f0  0.015621386054921
a5_gperp  a1_gplus  0.024816405282342
a5_gperp  a1_gperp  0.26821445840002
a5_gperp  a1_g0  -0.0015417131566404
a5_gperp  a1_hplus  -0.0075388676697022
a5_gperp  a1_hperp  -0.0087340457020078
a5_gperp  a1_htildeplus  0.011465790820352
a5_gperp  a1_htildeperp  0.0079755759750068
a5_gperp  a2_fplus  0.040810494715601
a5_gperp  a2_fperp  0.011351872277814
a5_gperp  a2_f0  -0.60156411408177
a5_gperp  a2_gplus  -0.60556129410433
a5_gperp  a2_gperp  -7.3124092190439
a5_gperp  a2_g0  -0.31219862388702
a5_gperp  a2_hplus  0.029712867146318
a5_gperp  a2_hperp  0.054993027128253
a5_gperp  a2_htildeplus  -0.48137194488338
a5_gperp  a2_htildeperp  -0.40612146505413
a5_gperp  a3_fplus  -0.45465862402802
a5_gperp  a3_fperp  0.07013744420597
a5_gperp  a3_f0  3.1776787631757
a5_gperp  a3_gplus  4.5977004436627
a5_gperp  a3_gperp  61.745806289002
a5_gperp  a3_g0  3.5876800210924
a5_gperp  a3_hplus  0.015870179941968
a5_gperp  a3_hperp  -0.39199532842512
a5_gperp  a3_htildeplus  2.2704307986928
a5_gperp  a3_htildeperp  2.9638380629245
a5_gperp  a4_fplus  1.6970849481268
a5_gperp  a4_fperp  -0.25871018840892
a5_gperp  a4_f0  -7.2803259309147
a5_gperp  a4_gplus  -14.454917777882
a5_gperp  a4_gperp  -173.36769360301
a5_gperp  a4_g0  -10.486249101236
a5_gperp  a4_hplus  -0.19264384610901
a5_gperp  a4_hperp  1.3269053901791
a5_gperp  a4_htildeplus  -4.814646363808
a5_gperp  a4_htildeperp  -8.9141123597672
a5_gperp  a5_fplus  -3.1965601228315
a5_gperp  a5_fperp  0.40369645747097
a5_gperp  a5_f0  9.632570124703
a5_gperp  a5_gplus  25.166120780503
a5_gperp  a5_gperp  255.79891988075
a5_gperp  a5_g0  15.417755655961
a5_gperp  a5_hplus  0.36034906205762
a5_gperp  a5_hperp  -2.4235658013811
a5_gperp  a5_htildeplus  6.0818563778165
a5_gperp  a5_htildeperp  15.044974990707
a5_g0  a0_fplus  -0.00063275583841261
a5_g0  a0_fperp  -0.0017181386950044
a5_g0  a0_f0  -0.0004646224268595
a5_g0  a0_gplus  -0.00060016022647329
a5_g0  a0_g0  -0.010878694682834
a5_g0  a0_hplus  -0.0016325119522813
a5_g0  a0_hperp  -0.0012228583015704
a5_g0  a0_htildeplus  -0.00064626970212503
a5_g0  a1_fplus  0.023669611028708
a5_g0  a1_fperp  0.057901386478436
a5_g0  a1_f0  0.0056295461395604
a5_g0  a1_gplus  0.043652872880482
a5_g0  a1_gperp  0.038212063169959
a5_g0  a1_g0  0.56719565323178
a5_g0  a1_hplus  0.044553653579483
a5_g0  a1_hperp  0.038968968773036
a5_g0  a1_htildeplus  0.011711468872992
a5_g0  a1_htildeperp  0.010223669462616
a5_g0  a2_fplus  -0.3520492109611
a5_g0  a2_fperp  -0.63314402153292
a5_g0  a2_f0  -0.0021570163165872
a5_g0  a2_gplus  -1.074180183018
a5_g0  a2_gperp  -0.44347511113153
a5_g0  a2_g0  -10.156167171717
a5_g0  a2_hplus  -0.47378619601092
a5_g0  a2_hperp  -0.48720259559543
a5_g0  a2_htildeplus  -0.099644157825675
a5_g0  a2_htildeperp  -0.10921277609461
a5_g0  a3_fplus  2.1998323395173
a5_g0  a3_fperp  2.3001616735275
a5_g0  a3_f0  0.11329862965398
a5_g0  a3_gplus  10.240837024181
a5_g0  a3_gperp  3.7525339501451
a5_g0  a3_g0  71.417339606729
a5_g0  a3_hplus  2.0608573285203
a5_g0  a3_hperp  2.7269367697485
a5_g0  a3_htildeplus  0.53639060067876
a5_g0  a3_htildeperp  0.59845913594374
a5_g0  a4_fplus  -6.4373462467635
a5_g0  a4_fperp  -4.327939905636
a5_g0  a4_f0  -0.44736292824876
a5_g0  a4_gplus  -34.622817293117
a5_g0  a4_gperp  -10.576635667631
a5_g0  a4_g0  -190.87476381031
a5_g0  a4_hplus  -4.4677334526894
a5_g0  a4_hperp  -7.5965892454569
a5_g0  a4_htildeplus  -1.3184892767746
a5_g0  a4_htildeperp  -1.6614549130715
a5_g0  a5_fplus  10.830874766322
a5_g0  a5_fperp  5.0951354324808
a5_g0  a5_f0  0.74213156789539
a5_g0  a5_gplus  61.788324676109
a5_g0  a5_gperp  15.417754232334
a5_g0  a5_g0  275.99513252028
a5_g0  a5_hplus  5.7771643280994
a5_g0  a5_hperp  12.472725249167
a5_g0  a5_htildeplus  1.8175207526924
a5_g0  a5_htildeperp  2.7193198896236
a5_hplus  a0_fplus  -5.5078668979368e-05
a5_hplus  a0_fperp  2.5256337416474e-05
a5_hplus  a0_f0  -0.00063572083644385
a5_hplus  a0_gplus  -0.00017237661021069
a5_hplus  a0_g0  -0.00010714841426449
a5_hplus  a0_hplus  -0.0032474640563792
a5_hplus  a0_hperp  -0.00033258617337219
a5_hplus  a0_htildeplus  -0.00092374142231741
a5_hplus  a1_fplus  0.0090043117147899
a5_hplus  a1_fperp  0.015325016405624
a5_hplus  a1_f0  0.0097771794457664
a5_hplus  a1_gplus  0.0055285492351663
a5_hplus  a1_gperp  0.01504564088247
a5_hplus  a1_g0  0.019524230516333
a5_hplus  a1_hplus  0.34846053749013
a5_hplus  a1_hperp  0.024832020128109
a5_hplus  a1_htildeplus  0.016730172998768
a5_hplus  a1_htildeperp  0.019339883138727
a5_hplus  a2_fplus  -0.20496981676467
a5_hplus  a2_fperp  -0.36152110956069
a5_hplus  a2_f0  -0.10295108904946
a5_hplus  a2_gplus  -0.0685261607692
a5_hplus  a2_gperp  -0.16504695928292
a5_hplus  a2_g0  -0.41187794971365
a5_hplus  a2_hplus  -8.5528306416676
a5_hplus  a2_hperp  -0.59703022204433
a5_hplus  a2_htildeplus  -0.20943508741989
a5_hplus  a2_htildeperp  -0.37021253999117
a5_hplus  a3_fplus  1.4094271909939
a5_hplus  a3_fperp  2.0595256741969
a5_hplus  a3_f0  0.57493733061095
a5_hplus  a3_gplus  0.2561804167853
a5_hplus  a3_gperp  0.42670268240726
a5_hplus  a3_g0  2.0086848522457
a5_hplus  a3_hplus  71.419633950358
a5_hplus  a3_hperp  4.8757066205956
a5_hplus  a3_htildeplus  1.0231735299392
a5_hplus  a3_htildeperp  3.0117741275869
a5_hplus  a4_fplus  -4.2485016947354
a5_hplus  a4_fperp  -4.9773432271041
a5_hplus  a4_f0  -1.4211024848584
a5_hplus  a4_gplus  -0.49323632961096
a5_hplus  a4_gperp  -0.51200217323593
a5_hplus  a4_g0  -4.447896697745
a5_hplus  a4_hplus  -202.54701799296
a5_hplus  a4_hperp  -15.837966932106
a5_hplus  a4_htildeplus  -2.3268856201476
a5_hplus  a4_htildeperp  -9.7262315980689
a5_hplus  a5_fplus  7.2475115075937
a5_hplus  a5_fperp  6.7924705907782
a5_hplus  a5_f0  1.9665346117207
a5_hplus  a5_gplus  0.60531974173468
a5_hplus  a5_gperp  0.36034933117159
a5_hplus  a5_g0  5.7771657901488
a5_hplus  a5_hplus  302.11038292249
a5_hplus  a5_hperp  28.040947442434
a5_hplus  a5_htildeplus  3.0761087392953
a5_hplus  a5_htildeperp  17.053640548163
a5_hperp  a0_fplus  -0.00069062775677349
a5_hperp  a0_fperp  -0.0016190997669501
a5_hperp  a0_f0  -0.00033987696081877
a5_hperp  a0_gplus  -0.00030019321910027
a5_hperp  a0_g0  -0.0015687731863008
a5_hperp  a0_hplus  -0.0030143233608174
a5_hperp  a0_hperp  -0.0059226987667884
a5_hperp  a0_htildeplus  -0.0013767032938732
a5_hperp  a1_fplus  0.034216240324281
a5_hperp  a1_fperp  0.074853976225298
a5_hperp  a1_f0  -0.026461577873088
a5_hperp  a1_gplus  -0.005077038004036
a5_hperp  a1_gperp  -0.0083557006003225
a5_hperp  a1_g0  0.053777500544348
a5_hperp  a1_hplus  0.10733131245248
a5_hperp  a1_hperp  0.42517588930036
a5_hperp  a1_htildeplus  0.010090575505685
a5_hperp  a1_htildeperp  0.09942701385327
a5_hperp  a2_fplus  -0.57287106394228
a5_hperp  a2_fperp  -0.95056151451281
a5_hperp  a2_f0  0.66935301018987
a5_hperp  a2_gplus  0.24900546705729
a5_hperp  a2_gperp  0.4730320359818
a5_hperp  a2_g0  -0.60525880048312
a5_hperp  a2_hplus  -1.5223770995052
a5_hperp  a2_hperp  -9.695312560704
a5_hperp  a2_htildeplus  -0.058420562758354
a5_hperp  a2_htildeperp  -2.7931324478795
a5_hperp  a3_fplus  4.1186582858482
a5_hperp  a3_fperp  4.4434317846683
a5_hperp  a3_f0  -2.7634264554244
a5_hperp  a3_gplus  -1.7248187096166
a5_hperp  a3_gperp  -1.6016119428385
a5_hperp  a3_g0  3.5778231208982
a5_hperp  a3_hplus  8.4146034396692
a5_hperp  a3_hperp  81.633840974171
a5_hperp  a3_htildeplus  5.345455894359
a5_hperp  a3_htildeperp  30.764333067094
a5_hperp  a4_fplus  -12.834349590505
a5_hperp  a4_fperp  -9.9417177173444
a5_hperp  a4_f0  5.4186727131581
a5_hperp  a4_gplus  5.0273728910948
a5_hperp  a4_gperp  2.479825908728
a5_hperp  a4_g0  -8.9842088758748
a5_hperp  a4_hplus  -20.444271236104
a5_hperp  a4_hperp  -272.140395519
a5_hperp  a4_htildeplus  -18.611852283776
a5_hperp  a4_htildeperp  -108.46180934122
a5_hperp  a5_fplus  22.282363085894
a5_hperp  a5_fperp  13.0671553969
a5_hperp  a5_f0  -6.5043944238797
a5_hperp  a5_gplus  -8.302103623978
a5_hperp  a5_gperp  -2.4235636076091
a5_hperp  a5_g0  12.472729914295
a5_hperp  a5_hplus  28.040947774664
a5_hperp  a5_hperp  493.70407347532
a5_hperp  a5_htildeplus  29.128043578989
a5_hperp  a5_htildeperp  197.31721561773
a5_htildeplus  a0_fplus  9.8154211248024e-05
a5_htildeplus  a0_fperp  0.00039048473556512
a5_htildeplus  a0_f0  0.00020687581594928
a5_htildeplus  a0_gplus  0.00012372060281496
a5_htildeplus  a0_g0  -0.00016615626804732
a5_htildeplus  a0_hplus  -0.00097346636693171
a5_htildeplus  a0_hperp  -0.00084993710069557
a5_htildeplus  a0_htildeplus  -0.0024242280067515
a5_htildeplus  a1_fplus  -0.0038295689432796
a5_htildeplus  a1_fperp  -0.0059723705458856
a5_htildeplus  a1_f0  0.012009391684787
a5_htildeplus  a1_gplus  0.002104410962657
a5_htildeplus  a1_gperp  0.0077422083091922
a5_htildeplus  a1_g0  -0.0023257963418032
a5_htildeplus  a1_hplus  0.0010022951133505
a5_htildeplus  a1_hperp  0.01532500638075
a5_htildeplus  a1_htildeplus  0.24749598164853
a5_htildeplus  a1_htildeperp  0.047580336781072
a5_htildeplus  a2_fplus  0.036544339448233
a5_htildeplus  a2_fperp  -0.011519075019443
a5_htildeplus  a2_f0  -0.43751211985453
a5_htildeplus  a2_gplus  -0.14488358084492
a5_htildeplus  a2_gperp  -0.35563243754019
a5_htildeplus  a2_g0  -0.070874861698726
a5_htildeplus  a2_hplus  -0.02387083266394
a5_htildeplus  a2_hperp  -0.42660508407842
a5_htildeplus  a2_htildeplus  -6.5000334012479
a5_htildeplus  a2_htildeperp  -0.97197426464428
a5_htildeplus  a3_fplus  -0.3621341628486
a5_htildeplus  a3_fperp  0.32411292270569
a5_htildeplus  a3_f0  2.4361233970541
a5_htildeplus  a3_gplus  1.1224625793911
a5_htildeplus  a3_gperp  1.9651140321532
a5_htildeplus  a3_g0  0.51947534528227
a5_htildeplus  a3_hplus  0.6000249707466
a5_htildeplus  a3_hperp  4.5275142884006
a5_htildeplus  a3_htildeplus  56.461940699731
a5_htildeplus  a3_htildeperp  7.6802784553018
a5_htildeplus  a4_fplus  1.2979573520976
a5_htildeplus  a4_fperp  -1.0233467839451
a5_htildeplus  a4_f0  -5.7481666247953
a5_htildeplus  a4_gplus  -3.4681061522912
a5_htildeplus  a4_gperp  -4.5699008138934
a5_htildeplus  a4_g0  -1.3160325053765
a5_htildeplus  a4_hplus  -1.9827641409508
a5_htildeplus  a4_hperp  -15.925519802483
a5_htildeplus  a4_htildeplus  -160.07825365857
a5_htildeplus  a4_htildeperp  -24.559462172647
a5_htildeplus  a5_fplus  -2.4034929023189
a5_htildeplus  a5_fperp  1.5534858489284
a5_htildeplus  a5_f0  7.7310764928765
a5_htildeplus  a5_gplus  5.9444433765064
a5_htildeplus  a5_gperp  6.0818564731343
a5_htildeplus  a5_g0  1.8175217141465
a5_htildeplus  a5_hplus  3.0761082750303
a5_htildeplus  a5_hperp  29.128038105851
a5_htildeplus  a5_htildeplus  237.4019528909
a5_htildeplus  a5_htildeperp  42.977994915207
a5_htildeperp  a0_fplus  0.00054984347830864
a5_htildeperp  a0_fperp  0.00098311939643484
a5_htildeperp  a0_f0  0.001465644683933
a5_htildeperp  a0_gplus  0.00039268287075974
a5_htildeperp  a0_g0  0.0010658201363289
a5_htildeperp  a0_hplus  -0.0021584858073969
a5_htildeperp  a0_hperp  -0.0024061008499132
a5_htildeperp  a0_htildeplus  -0.0040563421586814
a5_htildeperp  a1_fplus  -0.015316519299681
a5_htildeperp  a1_fperp  -0.023355226227331
a5_htildeperp  a1_f0  0.045973823072391
a5_htildeperp  a1_gplus  0.012007907713038
a5_htildeperp  a1_gperp  0.024365584103542
a5_htildeperp  a1_g0  -0.024658772527776
a5_htildeperp  a1_hplus  -0.00096350467419715
a5_htildeperp  a1_hperp  0.103316296261
a5_htildeperp  a1_htildeplus  0.11858143423778
a5_htildeperp  a1_htildeperp  0.21719457066898
a5_htildeperp  a2_fplus  0.15343335716179
a5_htildeperp  a2_fperp  0.026463007263738
a5_htildeperp  a2_f0  -1.387501030053
a5_htildeperp  a2_gplus  -0.54560204368695
a5_htildeperp  a2_gperp  -1.1982119474072
a5_htildeperp  a2_g0  -0.20557747368098
a5_htildeperp  a2_hplus  -0.11631707600837
a5_htildeperp  a2_hperp  -2.8938070445067
a5_htildeperp  a2_htildeplus  -2.4583230627861
a5_htildeperp  a2_htildeperp  -5.6920515030109
a5_htildeperp  a3_fplus  -1.4841660596544
a5_htildeperp  a3_fperp  0.82852172110285
a5_htildeperp  a3_f0  6.9599504171654
a5_htildeperp  a3_gplus  3.8532664336726
a5_htildeperp  a3_gperp  5.6506069747274
a5_htildeperp  a3_g0  1.1064717943088
a5_htildeperp  a3_hplus  3.293952269747
a5_htildeperp  a3_hperp  30.647400234861
a5_htildeperp  a3_htildeplus  13.520758222015
a5_htildeperp  a3_htildeperp  48.479772256103
a5_htildeperp  a4_fplus  5.2567663375395
a5_htildeperp  a4_fperp  -2.9292321208242
a5_htildeperp  a4_f0  -15.564827409452
a5_htildeperp  a4_gplus  -11.425988474663
a5_htildeperp  a4_gperp  -11.941135290114
a5_htildeperp  a4_g0  -2.2474674293035
a5_htildeperp  a4_hplus  -10.966396208095
a5_htildeperp  a4_hperp  -107.84143415526
a5_htildeperp  a4_htildeplus  -31.954663428515
a5_htildeperp  a4_htildeperp  -161.18180901283
a5_htildeperp  a5_fplus  -9.6722938163504
a5_htildeperp  a5_fperp  4.6074061425487
a5_htildeperp  a5_f0  20.321933382007
a5_htildeperp  a5_gplus  19.139010454748
a5_htildeperp  a5_gperp  15.044975970546
a5_htildeperp  a5_g0  2.7193253414639
a5_htildeperp  a5_hplus  17.053637560938
a5_htildeperp  a5_hperp  197.31717861956
a5_htildeperp  a5_htildeplus  42.977995453658
a5_htildeperp  a5_htildeperp  291.64570158024

